The Capability Convergence Hypothesis: Capability from Access Structure, Not Scale

The Platonic Representation Hypothesis (PRH) holds that as models scale, representations of heterogeneous networks converge toward a shared model of reality. We propose its sequel and boundary, the Capability Convergence Hypothesis (CCH): under a fixed per-token inference budget, representational convergence does not entail capability convergence. Capability instead converges toward a class, the access-complete hybrid: any architecture holding both a compressive O(1)-state channel and a scalable verbatim-index channel. We anchor it on a witness task, the Newton's-apple problem in an infinite stream, and name three resource walls: a Shannon wall barring any o(Nb)-state architecture, a horizon wall barring any fixed window, and a circuit wall barring fixed-depth attention-only composition (conditional on TC0 != NC1). Under an explicit separability assumption a hybrid crosses all three by paying each wall's price, so capability is strictly super-additive under composition. We separate what we prove from what we conjecture: the access-completeness principle rests on information-theoretic lower bounds and pre-registered experiments, while the field-level convergence trend is an economics-motivated conjecture. We report the first pre-registered small-scale tests under criteria frozen before the data: the predicted scissors gap is measured (exact-retrieval error 0.994 vs. 0.000 once a 64-scalar state gains one global-attention layer), the state-tracking bifurcation lands at the registered boundary, and a conjunction witness shows an irreducibly two-channel solution; one prediction failed with its direction reversed and is reported as such. Representational convergence is given freely by scale; capability convergence must be purchased by access structure.

==> anc/PREREGISTRATION.md <==
# CCH Experiments — Pre-Registered Protocol and Decision Criteria

**Date frozen: 2026-07-10, before any full-scale run.**
All support/falsification criteria below were written before the corresponding data
were collected. Smoke tests (tiny configs, used only to verify code runs) are exempt.
Any deviation from this protocol will be reported as a deviation.

Paper: *The Capability Convergence Hypothesis* (CCH_arxiv.tex, this repo).
Predictions under test: **P1** (information floor / scissors gap, Fig. 3 = fig3_fano_floor),
**P2** (state-tracking bifurcation, Fig. 8 = table2_nh_grid), **P3** (channel
commensurability, Fig. 4 = fig4_commensurability), plus the **dissociation experiment**
(representational convergence without capability convergence, new figure).

Common regime (matches the paper's regime R̄): fixed depth, no chain-of-thought,
fixed per-token compute, next-token / classification readout only. All models trained
from scratch use identical training budgets, optimizer, and data distribution within an
experiment; only the sequence-mixing operator differs.

---

## Experiment C — P2: S5 state-tracking bifurcation

**Task.** Word problem over S5. A sequence of group elements g_1 … g_T (tokens);
label at position t is the cumulative product g_1∘…∘g_t (120-way classification at
every position). Two difficulty axes:
- **swap stream**: every token is a single transposition (10 generators);
- **general stream**: every token is an arbitrary S5 element (needs ≤4 transpositions).

**Training**: lengths uniform in [3, 40]; **evaluation**: last-position accuracy at
T ∈ {40, 64, 128, 256, 512}. "Pass" at T := accuracy ≥ 0.9 at that length
(chance = 1/120 ≈ 0.008). "Length-generalizes" := pass at T = 256 (6.4× train length).
3 seeds per cell; a cell passes if ≥2/3 seeds pass (best-of-seeds reported alongside).

**Architectures** (2 layers, matched width/params, identical training):
1. DeltaNet, β∈(0,1) (eigenvalues in (0,1): no reflection) — *the production
   linear-mixer parameterization; the paper's starred prediction*
2. DeltaNet, β∈(0,2) (eigenvalues in [−1,1]: one reflection/token), n_h=1
3. DeltaProduct n_h=2, β∈(0,2)
4. DeltaProduct n_h=4, β∈(0,2)
5. Diagonal SSM (Mamba-style gated diagonal recurrence) — control, predicted fail
6. Transformer (RoPE, full attention) — control, predicted extrapolation failure
7. LSTM — control, predicted pass (nonlinear full-rank recurrence)

**Pre-registered predictions (from paper Fig. 8 / Prop. 4 / App. A.2):**
- C-i (starred *): DeltaNet β∈(0,1) FAILS length generalization on both streams.
- C-ii: DeltaNet β∈(0,2), n_h=1 PASSES swap stream at 256.
- C-iii: staircase in n_h on the general stream: accuracy at 256 non-decreasing in
  n_h ∈ {1,2,4}, with n_h=4 passing and n_h=1 failing.
- C-iv: Transformer fails at 256 on both streams (in-length ≤40 performance may be high).
- C-v: Diagonal SSM fails at 256 on both streams.
- C-vi: LSTM passes at 256 on both streams.

**Falsification:** β∈(0,1) length-generalizing composed S5 (kills C-i, the paper's
sharpest claim); or no n_h staircase (monotonicity violated by >1 grid cell); or
diagonal SSM passing at 256. Any of these → the corresponding paper claim must be
retracted or weakened, and we will say so.

---

## Experiment B — P1: information floor & scissors gap

**Task (executable NA(N, b, B; κ)).** Stream = N key–value bindings (keys drawn
without replacement from a key vocabulary partitioned into semantic clusters; values
uniform over 2^b tokens, b = 8), followed by distractor tokens up to total length
L = 512, then a query key; the model must emit the bound value (next-token readout).
Distractor kernel κ: **high-κ** distractors are unbound keys drawn from the *same*
clusters as the planted keys; **low-κ** from disjoint clusters.
Training: N uniform on a mixed grid up to N_max=128; evaluation per
N ∈ {2,4,8,16,32,64,128}. 3 seeds. Metrics: exact-retrieval error and conditional
log-loss (nats→bits) on the value token.

**Architectures** (matched embedding/MLP; only the mixer differs):
1. Pure state (DeltaNet), total recurrent state m ∈ {64, 256, 1024} scalars (sweep)
2. Sliding-window attention, window w = 64 ≪ binding positions (horizon control)
3. Hybrid: same DeltaNet state (smallest m = 64) + ONE full-attention layer
4. Full attention (upper-bound reference)

**Pre-registered predictions (Theorem 3.3 + Fig. 3):**
- B-i (floor rise): for every pure-state m, exact-retrieval error is (statistically)
  non-decreasing in N and exceeds 50% once Nb ≥ 4·m·p_eff (p_eff defined below),
  saturating toward the b-bit chance floor.
- B-ii (load-ratio collapse): plotting error vs x = Nb/(m·p_eff) with a single
  fitted constant p_eff (effective bits per state scalar, fit once on m=256 and
  frozen for the other m) collapses the three pure-state curves onto one master
  curve within ±0.1 error at each shared x. This is the operational content of
  "error is a function of the load ratio alone".
- B-iii (scissors gap): the hybrid with the *same* m=64 state stays at error ≤ 0.05
  for all N ≤ 128 (its Nb load rides the index channel), while pure m=64 exceeds
  0.5 — the measured scissors of Fig. 3.
- B-iv (horizon wall): sliding-window model is near-perfect for bindings inside w
  and at chance for bindings outside w, independent of N (cliff, not slope).
- B-v (Fano sanity): no architecture beats the Fano floor computed with nominal
  capacity B = 16m bits (bf16) — a hard lower-bound check.
- B-vi (κ ordering): at matched (N, m), high-κ error ≥ low-κ error for pure state
  models; gap shrinks for the hybrid.

**Compressibility axis (answers the "natural bindings are correlated" objection).**
Additional condition: values duplicated across keys in blocks of size c ∈ {1, 4, 16}
(effective entropy per binding ≈ b − log2(c) adjusted for block structure; exact
H computed analytically and reported). Prediction B-vii: pure-state error tracks
**effective** entropy N·H_eff/(m·p_eff), not nominal Nb — i.e. the wall bites only
in the incompressible regime, exactly as Limitation (iii) and the Shannon-wall
independence assumption state.

**Falsification:** a pure-state architecture (no scalable index channel) holding
error ≤ 0.1 at x ≥ 8 with the collapse variable, at any m — this would mean its
effective state is not o(Nb) and P1's channel characterization fails; or the hybrid
tracking the pure-state floor (access-completeness does not rescue retrieval).

---

## Experiment A — dissociation: representational convergence ≠ capability convergence

**Models (all trained on The Pile, overlapping scale, public weights):**
- Pythia (attention): 70m, 160m, 410m, 1b, 1.4b, 2.8b
- Mamba (pure SSM): 130m, 370m, 790m, 1.4b, 2.8b
- RWKV-4-pile (linear RNN): 169m, 430m, 1b5, 3b

**A1 capability axis** — Newton's-apple ICL retrieval: N key–value facts (templated
English, e.g. "The code for X is Y.") planted at controlled depth in Pile-style filler
text, single query at the end, L ≤ 2048 (all models' train context). Scan
N ∈ {4,8,16,32,64} and binding depth ∈ {0.1, 0.5, 0.9 of L}. Metrics: exact-match
accuracy on the value's first token and conditional log-prob. ≥200 instances/cell.

**A2 representation axis** — PRH's own metric: mutual-kNN alignment (k=10) and CKA
between all model pairs, per layer (max over layer pairs reported, as in PRH), on
1024 shared Pile-validation snippets, mean-pooled token features per snippet.

**A3 dissociation scatter** — per cross-family pair: (representational alignment,
capability gap at N=32, depth 0.1). Pre-registered predictions:
- A-i: cross-family alignment grows with scale (PRH replication on this triplet).
- A-ii: at matched scale (~1.4–2.8b), Pythia retrieval accuracy exceeds Mamba and
  RWKV by ≥30 percentage points at N≥16 with early-depth bindings, L=2048.
- A-iii: Mamba/RWKV error worsens with binding depth→0 (recency), Pythia flat
  in-window.
- A-iv: representational alignment does NOT predict retrieval gap: across
  cross-family pairs, Spearman correlation between alignment and |capability gap|
  is not significantly negative (i.e. closest-aligned pairs do not have smallest
  gaps). Equivalently the dissociation quadrant (high alignment, large gap) is
  occupied.
**Falsification:** Mamba/RWKV matching Pythia at N≥16 (no capability stratification
despite architecture) — this would directly contradict CCH's access-structure claim
at the model-family level; or alignment strongly predicting capability (capability
convergence comes free with representational convergence — PRH suffices, CCH adds
nothing).

---

## Experiment D — P3: channel commensurability (reduced scope, honest label)

On trained hybrids from Exp. B (3 seeds × {solved: trained-to-convergence} vs
{failing: undertrained checkpoints and β∈(0,1)-state variants from C}): mutual-kNN
alignment between the state-channel layer output and the attention-layer output at
paired positions, vs a random-init baseline.
- D-i: solving hybrids show alignment above random-init floor; failing hybrids do not
  (qualitative positive association, as the paper's Fig. 4 caption states).
This is a miniature (not the full Zamba/Hymba version); it will be labeled as such.

---

## Amendments (logged before the corresponding data existed)
1. **2026-07-10, Exp C**: the 2-layer Transformer control came out at chance even at
   train length (consistent with fixed-depth TC0 limits — 2 layers cannot compose 40
   group elements). To give the paper's prediction C-iv its intended form ("high
   in-length, collapses under extrapolation"), we add a depth-advantaged control
   `c_attn8` (8 layers, ~4x the parameters of the grid models). Prediction unchanged:
   c_attn8 learns T<=40 but fails at T=256. Both controls are reported. Logged before
   any c_attn8 run started.
2. **2026-07-10, Exp B**: added `b_hybrid_local` (same state + sliding-window-only
   index) before any Exp B run completed. Prediction B-viii: it tracks the pure-state
   floor rise (local index is not access-completeness), unlike `b_hybrid`.

3. **2026-07-10, Exp C budget extension** (logged after 20k-step general-stream runs
   showed position-by-position crawl — pos1 learned instantly, pos2 at ~0.3 by step
   4k — i.e. slow optimization, not saturation): the general-stream cells for all
   DeltaNet/DeltaProduct variants, and ALL cells of the predicted-fail architectures
   entering comparative claims (c_delta_b1 both streams, c_diag both streams), get a
   100k-step budget (5x). Decision thresholds unchanged. Within every comparative
   claim the failing side receives >= the budget of the passing side, so a FAIL
   cannot be attributed to budget. 20k results are also retained and reported.

4. **2026-07-10, Exp B training loss** (logged before any full Exp B run completed):
   with answer-only supervision (1 token/sequence) no architecture — including full
   attention — escaped chance in 2k-step diagnostics; the induction mechanism gets
   too little gradient signal. Training loss becomes LM loss over the whole stream
   PLUS the answer loss (dense supervision, standard for MQAR-family tasks; also the
   natural reading of Theorem 3.3's conditional log-loss). Evaluation metrics are
   unchanged (answer position only). Applied uniformly to every architecture.

5. **2026-07-10, Exp B κ confound** (logged after the per-κ-trained sweep, before
   any mixed-κ run): B-vi as designed confounds representation learning with
   inference-time interference — models were TRAINED separately per κ, and
   low-κ-trained models show elevated error at small N (an optimization effect,
   direction opposite to B-vi). The proper test: train on mixed κ, evaluate high
   vs low on the same weights. Added: b_state256 mixed-κ, 3 seeds. B-vi verdict
   will be based on the mixed-κ models; the per-κ-trained result is reported as
   a (failed-as-designed) observation with this explanation.

6. **2026-07-10, Exp B horizon-cliff control** (logged after per-κ sweep, before
   any mixed-layout run): B-iv as designed trained the sliding-window model ONLY
   on far-binding layouts, where every answer is beyond its receptive field — it
   therefore never learns retrieval at all (error ≈ chance even on the eval-only
   near-binding probe). This total failure is itself evidence of the horizon
   wall's training-time bite and is reported as such, but the *cliff* (perfect
   inside window, chance outside) requires training with mixed layouts. Added:
   b_swa --layout mixed, 3 seeds; B-iv verdict based on those runs.

7. **2026-07-10, follow-up phase** (logged after the first full analysis
   (REPORT.md) and before any follow-up run started; all runs on GPUs 0-3,
   frozen first-phase result files untouched). Four small-cost extensions, each
   with its decision rule fixed now:
   (a) **Exp C, C-iii seeds**: +5 seeds (s3-s7) for c_dp4 general @100k (the
       2/3-pass cell containing one convergence-failure seed). The frozen
       3-seed verdict stands as primary; the 8-seed pass fraction (same 0.9
       threshold, same >=2/3 criterion) is reported alongside.
   (b) **Exp B, B-iii budget**: b_hybrid high-kappa vb1 retrained at 24k steps
       (2x), seeds s0-s5, written to results/expB/followup/ so the frozen 12k
       aggregation and figures are untouched. The 12k verdict stands as the
       pre-registered result; the 24k arm tests whether the 0.060@N=128 miss
       is undertraining (supported-at-24k iff mean err <= 0.05 at all N).
   (c) **Exp A, A1 instances**: n_per_cell 100 -> 200 (the pre-registered spec
       was >=200) for all 15 models x L in {896, 1900}; this also fills the
       four missing small-model L1900 cells (adding their N=64 cells).
       A-ii/A-iii re-evaluated at n=200 with unchanged thresholds; n=100
       results retained. Outputs under results/expA/followup/.
   (d) **Exp D protocol completion**: add the pre-registered-but-never-run
       failing arm (b_hybrid_b1: identical hybrid, state-channel beta in
       (0,1)), 3 seeds, 12k; re-measure ALL hybrid checkpoints with the arch
       inferred from the filename (fixes the v1 b_hybrid_local wrong-mask
       load); add linear CKA as a post-hoc secondary metric. d_comm.json (v1)
       stays frozen; v2 output is results/expD/d_comm_v2.json. D-i's FAILED
       verdict on the v1 data stands; v2 is reported as protocol completion,
       whatever it shows.

8. **2026-07-11, Assumption-sep negative control** (logged before any run of this
   arm; motivated by peer review asking whether the hybrid's advantage is
   assumption-laden — this arm tests the assumption's conditional structure
   directly). Task: NA with `collide = c` — every planted key is bound c+1 times
   to DISTINCT values, the c+1 triples shuffled through the binding block, and the
   labeled "true" value is a uniformly random one of them with NO distinguishing
   feature in the stream (code distance between target and colliding distractors
   is exactly zero: the zero-distance limit of Assumption sep's kappa
   distractors). Information-theoretic Bayes floor, architecture-independent:
   err = c/(c+1), value log-loss = log2(c+1) bits, independent of N.
   Arm: b_hybrid, high kappa, 24k steps (matching amendment 7b's clean budget),
   3 seeds x c in {1, 3, 7}; N grid restricted to fit L=512
   (c=1: N<=64, c=3: N<=32, c=7: N<=16). Frozen decision rules:
   - CONTROL SUPPORTED iff for every c, mean err (3 seeds) is within +-0.05 of
     c/(c+1) at every evaluated N, and mean log-loss within +-0.4 bits of
     log2(c+1): the hybrid's retrieval machinery still works (it reaches the
     floor, far from the 0.996 chance level) but separability is what its
     scissors advantage was purchasing (it cannot beat the floor) — the
     conditional structure of Assumption sep, measured.
   - Mean err BELOW floor - 0.02 at any N indicates a task-generation bug (the
     floor is information-theoretic); halt and debug, report the incident.
   - Mean err >= floor + 0.15 at any N (drifting toward chance) falsifies the
     graceful-inheritance framing (collisions would be destroying retrieval
     itself, not just the contraction); reported as such if it occurs.
   Outputs to results/expB/followup/ (collide-tagged filenames); the frozen
   first-phase and amendment-7 aggregations are untouched.

9. **2026-07-11, Experiment E: the composite witness** (task generator and
   supervision design frozen after smoke pilots — pilots exempt per protocol;
   decision criteria below frozen before any counted run). Task NA-composed-
   with-S5: bindings [perm-address -> 8-bit value] written first, a swap-
   instruction stream drives the referent r_t through S5, the query asks for
   the value bound to the COMPOSED final referent r_T (always planted). One
   prediction requires state tracking AND exact retrieval — the direct witness
   of Prop. nonpreserve's strict inclusion. Supervision, uniform across every
   arm: LM over the stream + dense "running answer" labels at instruction
   positions (value bound to current referent when planted, else its address
   token — the composite analogue of Exp C's per-position labels) + weighted
   answer loss. Train N in {4..64}, T in [3,40]; eval T in {40,64,128,256} x
   N in {4,16,64}; pass = acc >= 0.9, cell passes if >= 2/3 seeds pass; 3
   seeds per arm. ARMS AND PREDICTIONS (architecture configs frozen from the
   pilot round; state-channel size chosen so the tracking-capable state is
   still o(Nb) at the top load):
   - E-i e_hybrid (beta(0,2) tracking state + 1 global attn): PASSES the
     witness cell (T=256, N=64) and all easier cells.
   - E-ii e_state (pure recurrence, same total state budget): passes small-N
     long-T cells (tracking intact) but FAILS (T=256, N=64) with acc <= 0.5
     (capacity, Shannon wall) — the load-axis-only failure signature.
   - E-iii e_attn8 (8-layer Transformer, 4x params): passes in-length (T=40)
     cells at small N but FAILS every T=256 cell (extrapolation, circuit wall).
   - E-iv e_hybrid_b1 (beta(0,1) state + attn): FAILS every T=256 cell
     (tracking arm broken) while passing (T=40, N<=64) (retrieval intact).
   - E-v e_hybrid_local (state + window-32): FAILS all cells with N>=16
     (bindings sit beyond the window at every evaluated T).
   - WITNESS CRITERION (the measured strict inclusion): there exists a cell —
     predicted (T=256, N=64) — where e_hybrid passes and EVERY other arm
     fails. If e_hybrid also fails it, the learnability of the witness at this
     scale is refuted as designed and will be reported as such (the existence
     claim of App. A is by construction and unaffected, but the paper's
     learnability bridge loses its strongest plank).
   - Optimization-brittleness clause (C-iii lesson): verdicts use >= 2/3 of 3
     seeds; per-seed values reported; budget identical across arms.

9b. **2026-07-12, Experiment E: final arm configs frozen from the pilot round**
   (per amendment 9's provision; logged before any counted run). Pilot history,
   reported as part of the record: weight tying harms (breaks tracking);
   answer_w=8 with a stretched schedule harms; a 1-delta-layer hybrid learns
   in-length tracking through the ATTENTION layer (C-iv's shortcut inside the
   hybrid) and fails extrapolation; a 3-layer pure recurrence (dk32) learns the
   full conjunction within its capacity and extrapolates perfectly; dk16
   recurrences fail to learn tracking at all (excluded). FROZEN ARMS (all 120k
   steps, answer_w=4, untied, 3 seeds): e_hybrid_d2a (delta32 x2 + global attn),
   e_state3 (delta32 x3, pure), e_attn8 (8-layer attention control),
   e_hybrid_b1_d2a (beta(0,1) recurrent front + attn), e_hybrid_local_d2a
   (recurrent front + window-32). Criteria unchanged from amendment 9. Witness
   cell prediction: (T=256, N=64) — e_hybrid_d2a passes (pilot s0 at 100k:
   0.855, budget extended to 120k), e_state3 fails on the load axis (pilot:
   0.704), all controls fail on their predicted axes. If e_hybrid_d2a lands
   below 0.9 at (T256,N64) but above every other arm, the witness is reported
   as a graded separation rather than a pass/fail witness, per the honest-
   reporting commitments.

9c. **2026-07-12, attn8 budget extension** (logged before the run; motivated by
   peer review noting E-iii's extrapolation clause is unfalsifiable while the
   8-layer control fails even in-length at 120k). One run: e_attn8, seed 0,
   240k steps (2x every other arm — extending only the predicted-fail side, per
   the amendment-3 principle that a FAIL must never be attributable to budget).
   Frozen decision rule: if it reaches in-length competence (T40_N4 >= 0.9),
   E-iii's extrapolation clause becomes testable and is judged on the T256
   cells (predicted: collapse); if it still fails in-length, E-iii remains
   supported only in its fail half and is reported as such. Output:
   results/expE/e_attn8_240k_s0.json (kept out of the frozen 120k aggregation).

10. **2026-07-11, Experiment D-ii: channel complementarity, re-operationalized**
   (the re-operationalization Prediction pred:comm's failure demanded; frozen
   before any D-ii measurement; runs on Exp E's trained e_hybrid checkpoints).
   Two probes at the query/instruction positions of the composite task, using
   the per-channel MIXER outputs (residual-stream deltas, isolating each
   channel's contribution):
   (a) Decodability double dissociation: linear probes from state-mixer vs
       attn-mixer outputs to (i) the current referent r_t (120-way) and
       (ii) the answer value (256-way). PREDICTION: state-mixer decodes r_t
       better than attn-mixer by >= 20pp, attn-mixer decodes the value better
       than state-mixer by >= 20pp (interaction pattern), with each channel's
       primary decode >= 0.5.
   (b) Channel lesion: skip (identity-bypass) one mixer at eval. PREDICTION:
       skipping the state mixer collapses long-T cells (acc drop >= 50pp at
       T=256, N=16) more than it collapses (T=40, N=64); skipping the attn
       mixer collapses high-N cells (drop >= 50pp at T=40, N=64) more than
       (T=256, N=16) — a double dissociation in failure geometry.
   Interpretation commitment: if BOTH hold, pred:comm is re-established as
   channel complementarity (division of labour), replacing the failed
   similarity operationalization; if either fails, that too is reported.

11. **2026-07-11, A-ii statistical resolution**: the six deciding cells
   (pythia-2.8b / mamba-2.8b-hf / rwkv-4-3b-pile and pythia-1.4b /
   mamba-1.4b-hf / rwkv-4-1b5-pile, L=1900) re-evaluated at n_per_cell = 1000
   (5x amendment 7c). The frozen 30pp point criterion is unchanged; we commit
   to reporting the two-proportion 95% CIs and to letting the n=1000 point
   estimate settle the previously straddling verdict in whichever direction it
   falls. Outputs to results/expA/followup/ (n1000-tagged).

## Reporting commitments
1. All cells run to completion are reported; no post-hoc exclusion of seeds/cells.
2. Any prediction that fails is reported as a failed prediction of CCH.
3. Fitted constants: only p_eff (Exp. B), fit once, frozen, reported.
4. Code, seeds, and raw result JSONs are kept under experiments/ for reproduction.


==> anc/census_data.json <==
[
 {
  "name": "Jamba (v0.1)",
  "organization": "AI21 Labs",
  "release_date": "2024-03",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-1 SSM layers interleaved with full softmax self-attention layers; MoE replaces MLP in alternating layers. Per-layer hybrid: each block of 8 layers = 1 attention + 7 Mamba, with MoE every 2nd layer.",
  "rho": 0.125,
  "confidence": "high",
  "param_count_B": 52,
  "total_layers": 32,
  "global_attention_layers": 4,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 28,
  "hidden_size": 4096,
  "kv_heads": 8,
  "head_dim": 128,
  "context_length": 262144,
  "kv_mem_per_1M_GiB_bf16": 15.26,
  "kv_mem_method": "Confirmed from config.json: 4 full-attention layers (attn_layer_period=8 over 32 layers => 32/8=4 attention layers), num_key_value_heads=8, head_dim=hidden_size/num_attention_heads=4096/32=128. KV_bytes/token = 2(K+V) * 4 layers * 8 kv_heads * 128 head_dim * 2 bytes(bf16) = 16384 B/token. *1e6/1024^3 = 15.26 GiB per 1M tokens. Mamba/SSM layers carry a fixed-size recurrent state (does NOT grow with sequence length) so contribute ~0 to the L-growing KV cache. Only the 4 global attention layers grow Theta(L).",
  "state_mechanism_detail": "",
  "attention_pattern": "Full (unbounded) softmax self-attention in 1 of every 8 layers; no sliding window (config sliding_window=null). The other 7/8 layers are Mamba SSM (constant-size state).",
  "kv_mem_per_1M_GiB_bf16_note": "",
  "capability_notes": "First production-grade open hybrid Mamba-Transformer. 12B active / 52B total params, 16 experts top-2. Supports up to 256K context. Original Jamba paper reports strong throughput (up to 3x vs Mixtral on long context) and small memory footprint; benchmarks roughly on par with Mixtral 8x7B / Llama-2 70B on standard tasks (MMLU, reasoning). Released under Apache 2.0. Base (non-instruct) model.",
  "param_count_B_active": 12,
  "notes": "Architecture: 4 Jamba blocks x 8 layers = 32 total layers. a:m = 1:7 (1 attention + 7 Mamba per block). MoE every e=2 layers, n=16 experts, top-K=2. hidden_size=4096, 32 query heads, 8 KV heads (GQA), head_dim=128, intermediate_size=14336, mamba_d_state=16, mamba_expand=2, mamba_d_conv=4, mamba_dt_rank=256, vocab=65536. max_position_embeddings=262144. rho = 4/32 = 0.125. Jamba-1.5-Mini reuses this exact architecture. Active params = 12B.",
  "organization_detail": "",
  "sources": [
   {
    "url": "https://huggingface.co/ai21labs/Jamba-v0.1/raw/main/config.json",
    "supports": "PRIMARY config.json: num_hidden_layers=32, attn_layer_period=8 (=> 4 attention layers), num_attention_heads=32, num_key_value_heads=8, hidden_size=4096 (head_dim=128), num_experts=16, num_experts_per_tok=2, expert_layer_period=2, mamba_d_state=16, mamba_expand=2, max_position_embeddings=262144, sliding_window=null, intermediate_size=14336, vocab_size=65536"
   },
   {
    "url": "https://arxiv.org/abs/2403.19887",
    "supports": "Original Jamba paper, submitted 2024-03-28 (release_date 2024-03); hybrid Transformer-Mamba MoE; 12B active / 52B total params; 4 Jamba blocks, 8 layers each, a:m=1:7, MoE every 2 layers with 16 experts top-2; 256K context"
   },
   {
    "url": "https://www.ai21.com/blog/announcing-jamba/",
    "supports": "Official AI21 announcement (March 2024) of Jamba as first production-grade SSM-Transformer hybrid, 12B active/52B total, Apache 2.0, 256K context"
   }
  ],
  "year_dec": 2024.2083333333333
 },
 {
  "name": "Jamba-1.5-Mini",
  "organization": "AI21 Labs",
  "release_date": "2024-08",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-1 SSM layers interleaved with full softmax self-attention; MoE in alternating layers. Instruction-tuned version reusing the Jamba v0.1 architecture (4 blocks x 8 layers, 1 attention + 7 Mamba per block).",
  "rho": 0.125,
  "confidence": "high",
  "param_count_B": 52,
  "total_layers": 32,
  "global_attention_layers": 4,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 28,
  "hidden_size": 4096,
  "kv_heads": 8,
  "head_dim": 128,
  "context_length": 262144,
  "kv_mem_per_1M_GiB_bf16": 15.26,
  "kv_mem_method": "Same architecture as Jamba v0.1: 4 full-attention layers, kv_heads=8, head_dim=128. KV_bytes/token = 2*4*8*128*2 = 16384 B/token => 15.26 GiB per 1M tokens. CROSS-CHECK: at 256K (262144) tokens this gives exactly 4.000 GiB, matching the paper's Table 1 reported '4GB' KV cache at 256K context (16-bit) -- strong confirmation of global_attention_layers=4. Mamba SSM layers hold a constant-size recurrent state and do not grow with L; only the 4 attention layers contribute Theta(L) KV.",
  "state_mechanism_detail": "",
  "attention_pattern": "Full (unbounded) softmax self-attention in 4 of 32 layers (1 per block of 8); remaining 28 layers are Mamba SSM. No sliding-window attention.",
  "kv_mem_per_1M_GiB_bf16_note": "",
  "capability_notes": "Only open-weight model (with Large) confirmed at 256K effective length on RULER. RULER scores: 4k=95.7, 8k=95.2, 16k=94.7, 32k=93.8, 64k=92.7, 128k=89.8, 256k=86.1; Avg=92.6. Effective length = 256K (= claimed length), unique among comparably-sized models. 10x KV-cache reduction vs vanilla transformers; high throughput/low latency. ExpertsInt8 quantization enables long-context serving. Instruction-tuned. 12B active / 52B total, 16 experts top-2. Standard short-context benchmarks competitive with similar-active-param dense/MoE peers (paper notes Mini ~ Mixtral 8x7B active-param class).",
  "param_count_B_active": 12,
  "notes": "Architecture identical to Jamba v0.1: 4 blocks x 8 layers = 32 total, a:m=1:7 (4 attention, 28 Mamba), MoE every e=2 layers, n=16 experts top-K=2, hidden_size=4096, 32 query heads, 8 KV heads (GQA), head_dim=128. rho = 4/32 = 0.125. Released 2024-08-22 alongside Jamba-1.5-Large. Effective+claimed context 256K. Paper Table 1 KV cache @256K = 4GB (matches computed). HF config.json (ai21labs/AI21-Jamba-Mini-1.5) is gated (401) so layer counts taken from the v0.1 config which the paper states the Mini reuses.",
  "organization_detail": "",
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2408.12570",
    "supports": "Jamba-1.5 paper (PDF, pdftotext-extracted): 12B active/52B total; Table 1 reports KV cache (256K, 16bit) = 4GB for Jamba-1.5-Mini; Section 2 states Jamba-1.5-Large is 9 blocks x 8 layers, a:m=1:7, MoE every e=2 with n=16 top-2 (Mini reuses Jamba v0.1 arch); RULER Avg=92.6, 256k=86.1, 4k=95.7; only models with confirmed 256K effective length"
   },
   {
    "url": "https://huggingface.co/ai21labs/Jamba-v0.1/raw/main/config.json",
    "supports": "Underlying architecture reused by Jamba-1.5-Mini: num_hidden_layers=32, attn_layer_period=8 (4 attention layers), num_key_value_heads=8, hidden_size=4096 (head_dim=128), num_experts=16, num_experts_per_tok=2, max_position_embeddings=262144"
   },
   {
    "url": "https://www.ai21.com/blog/announcing-jamba-model-family/",
    "supports": "Official AI21 Jamba 1.5 family announcement (August 2024): Jamba-1.5-Mini 12B active/52B total, 256K context, hybrid SSM-Transformer-MoE, open model license"
   }
  ],
  "year_dec": 2024.625
 },
 {
  "name": "Jamba-1.5-Large",
  "organization": "AI21 Labs",
  "release_date": "2024-08",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-1 SSM layers interleaved with full softmax self-attention; MoE replaces MLP every 2nd layer. Per block of 8 layers: 1 full-attention + 7 Mamba (a:m=1:7).",
  "rho": 0.125,
  "confidence": "high",
  "param_count_B": 398,
  "total_layers": 72,
  "global_attention_layers": 9,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 63,
  "hidden_size": 8192,
  "kv_heads": 8,
  "head_dim": 128,
  "context_length": 262144,
  "kv_mem_per_1M_GiB_bf16": 34.33,
  "kv_mem_method": "From paper Section 2: 9 blocks x 8 layers = 72 layers; a:m=1:7 => 1 attention + 7 Mamba per block => 9 full-attention layers, 63 Mamba. num KV heads=8, head_dim=hidden_size/query_heads=8192/64=128. KV_bytes/token = 2(K+V)*9 layers*8 kv_heads*128 head_dim*2 bytes(bf16) = 36864 B/token => 34.33 GiB per 1M tokens. CROSS-CHECK: at 256K (262144) tokens = exactly 9.000 GiB, matching paper Table 1 reported '9GB' KV cache at 256K (16-bit). Confirms global_attention_layers=9. Mamba layers hold constant-size state (no L growth); only the 9 attention layers grow Theta(L).",
  "state_mechanism_detail": "",
  "attention_pattern": "Full (unbounded) softmax self-attention in 9 of 72 layers (1 per block of 8); remaining 63 layers are Mamba SSM. No sliding-window attention.",
  "kv_mem_per_1M_GiB_bf16_note": "",
  "capability_notes": "Strongest open-weight long-context model at release; only open model (with Mini) with confirmed 256K effective length on RULER. RULER scores: 4k=96.7, 8k=96.6, 16k=96.4, 32k=96.0, 64k=95.4, 128k=95.1, 256k=93.9; Avg=95.7 (best among listed open/proprietary models, beating Gemini-1.5-pro and GPT-4-1106). 10x KV-cache reduction vs comparable transformers (9GB vs 80-252GB for Llama-3.1 70B/405B at 256K). Fits 256K context on a single 8x80GB GPU machine via ExpertsInt8 quantization. 94B active / 398B total params, 16 experts top-2. Short-context: paper reports competitive standard benchmarks, somewhat trailing Mistral-Large-2 123B which has ~30% more active params.",
  "param_count_B_active": 94,
  "notes": "Architecture (paper Sec 2): 9 Jamba blocks x l=8 layers = 72 total layers; a:m=1:7 (9 attention, 63 Mamba); MoE instead of single MLP every e=2 layers, n=16 experts, top-K=2; hidden_size=8192; 64 query heads, 8 KV heads (GQA), head_dim=128. rho = 9/72 = 0.125. 94B active / 398B total. Context 256K (claimed=effective). Paper Table 1 KV cache @256K=9GB (matches computed 9.000 GiB). HF config.json (ai21labs/AI21-Jamba-Large-1.5) gated (401); layer composition taken from explicit paper prose which is unambiguous (9 blocks, 8 layers each, 1:7).",
  "organization_detail": "",
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2408.12570",
    "supports": "Jamba-1.5 paper PRIMARY (pdftotext): Sec 2 'It has 9 blocks... l=8 layers in each block... a:m=1:7 ratio of attention-to-Mamba layers... MoE used instead of a single MLP every e=2 layers. There are n=16 experts, select top K=2... hidden state dimensionality is 8192... number of attention query heads is 64 and number of KV heads is 8.' 94B active/398B total. Table 1: KV cache (256K,16bit)=9GB. RULER Table: Avg=95.7, 256k=93.9, 4k=96.7"
   },
   {
    "url": "https://arxiv.org/html/2408.12570v1",
    "supports": "HTML version of same paper corroborating 9 blocks/8 layers, 1:7 ratio, 64 query heads, 8 KV heads, hidden 8192, 94B/398B, 256K context, RULER scores, KV cache 9GB @256K"
   },
   {
    "url": "https://www.ai21.com/blog/announcing-jamba-model-family/",
    "supports": "Official AI21 Jamba 1.5 family announcement (August 2024): Jamba-1.5-Large 94B active/398B total, 256K context, hybrid SSM-Transformer MoE, most efficient long-context open model, released under Jamba Open Model License"
   }
  ],
  "year_dec": 2024.625
 },
 {
  "name": "Nemotron-H-8B-Base-8K",
  "organization": "NVIDIA",
  "release_date": "2025-03",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 selective SSM (state_size=128) for most token-mixing layers; 4 full softmax self-attention layers interleaved; FFN layers use squared-ReLU.",
  "rho": 0.0769,
  "confidence": "high",
  "param_count_B": 8,
  "total_layers": 52,
  "global_attention_layers": 4,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "hidden_size": 4096,
  "kv_heads": 8,
  "head_dim": 128,
  "context_length": 8192,
  "global_attention_layers_2": null,
  "attention_pattern": "hybrid_override_pattern = 'M-M-M-M*-M-M-M-M-M*-M-M-M-M-M*-M-M-M-M-M*-M-M-M-M-M-' where M=Mamba-2 (24), *=full self-attention (4), -=FFN/MLP (24). 52 layers total. No sliding window (sliding_window=null), no RoPE/position embeddings.",
  "kv_mem_method": "KV_bytes_per_token = 2 * global_attention_layers(4) * kv_heads(8) * head_dim(128) * 2 bytes(bf16) = 16384 B/token. * 1e6 / 1024^3 = 15.26 GiB per 1M tokens. Only the 4 full-attention layers contribute Theta(L) KV growth; Mamba-2 layers have constant (L-independent) state.",
  "kv_mem_per_1M_GiB_bf16": 15.2588,
  "kv_mem_method_2": null,
  "state_mechanism_2": null,
  "mla_compressed": null,
  "global_attention_layers_count": null,
  "capability_notes": "Pretrained on 15T tokens at 8K sequence length (base-8K). 32 query heads / 8 KV heads (GQA group 4). Mamba: mamba_num_heads=128, mamba_head_dim=64, ssm_state_size=128, n_groups=8. ADLR blog reports RULER for the 128K-extended 8B-Instruct variant: 91.5 (16K), 89.8 (32K), 87.5 (64K), 81.7 (128K). Paper claims on-par or better accuracy vs similarly-sized Transformers (e.g. comparable short-context MMLU) at up to ~3x faster inference. Nemotron-Nano-2 paper Table 3 shows Nemotron-H-8B at MMLU 72.67, MMLU-Pro 44.24 (56.36 with FR-SFT data ablation), avg MATH 37.92, avg code 59.49, avg reasoning 71.79.",
  "kv_mem_per_1M_GiB_bf16_2": null,
  "notes": "Base-8K checkpoint. 47B variant is distilled from the 56B (MiniPuzzle pruning+distillation). Released alongside 56B in the Nemotron-H tech report (arXiv 2504.03624, v1 Apr 2025). hidden_size=4096, intermediate (FFN) per config; activation relu2. head_dim=128 explicitly in config (NOT inferred). Instruct/128K variant exists with extended max_position_embeddings.",
  "linear_or_ssm_layers_2": null,
  "sources": [
   {
    "url": "https://huggingface.co/nvidia/Nemotron-H-8B-Base-8K/raw/main/config.json",
    "supports": "GOLD: num_hidden_layers=52, hidden_size=4096, num_attention_heads=32, num_key_value_heads=8, head_dim=128, mamba_num_heads=128, mamba_head_dim=64, ssm_state_size=128, n_groups=8, max_position_embeddings=8192, sliding_window=null, hybrid_override_pattern (24 M / 4 attn / 24 FFN)"
   },
   {
    "url": "https://research.nvidia.com/labs/adlr/nemotronh/",
    "supports": "8B = 24 Mamba-2 + 24 MLP + 4 self-attention; March 2025 release; RULER scores for 128K variant; 15T pretrain tokens"
   },
   {
    "url": "https://arxiv.org/abs/2504.03624",
    "supports": "Nemotron-H tech report: hybrid Mamba-Transformer, majority of self-attention replaced by Mamba; 8B and 56B/47B models; up to 3x faster inference"
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "Nemotron-H-47B-Base-8K",
  "organization": "NVIDIA",
  "release_date": "2025-03",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 selective SSM (state_size=256) for most token-mixing layers; 5 full softmax self-attention layers; FFN layers use squared-ReLU. Derived from the 56B via MiniPuzzle pruning + distillation (~63B tokens).",
  "rho": 0.051,
  "confidence": "high",
  "param_count_B": 47,
  "total_layers": 98,
  "global_attention_layers": 5,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 45,
  "hidden_size": 8192,
  "kv_heads": 8,
  "head_dim": 128,
  "context_length": 8192,
  "global_attention_layers_2": null,
  "attention_pattern": "hybrid_override_pattern = 'M-M-M-M-M-M-M-M-M*-M-M-M-M-M-M-M-M-M-M*-M-M-M-M-M*-M-M-M-M-M*-M-M-M-M-M-M-M---MM---M-M*-M-M-M-M-M-' = 45 Mamba-2 (M), 5 full self-attention (*), 48 FFN (-). 98 layers total. The pruning makes the pattern irregular (note the '---MM---' compressed block).",
  "kv_mem_method": "KV_bytes_per_token = 2 * global_attention_layers(5) * kv_heads(8) * head_dim(128) * 2 bytes(bf16) = 20480 B/token. * 1e6 / 1024^3 = 19.07 GiB per 1M tokens. Only the 5 full-attention layers grow with L; Mamba-2 state is L-independent.",
  "kv_mem_per_1M_GiB_bf16": 19.0735,
  "kv_mem_method_2": null,
  "state_mechanism_2": null,
  "mla_compressed": null,
  "global_attention_layers_count": null,
  "capability_notes": "Distilled/pruned from Nemotron-H-56B-Base using MiniPuzzle on ~63B tokens; designed to match 56B accuracy at lower cost. 64 query / 8 KV heads (GQA group 8). Mamba: mamba_num_heads=256, mamba_head_dim=64, ssm_state_size=256, n_groups=8. Paper positions it as on-par/better than similarly-sized open Transformers at faster inference.",
  "kv_mem_per_1M_GiB_bf16_2": null,
  "notes": "IMPORTANT DISCREPANCY: the ADLR blog prose says '94 layers / 52 Mamba-2 / 52 MLP / 5 attention', but the actual config.json reports num_hidden_layers=98 with hybrid_override_pattern decomposing to 45 Mamba-2 + 5 attention + 48 FFN. The config.json (primary source) is used here and the blog prose appears inaccurate. Attention-layer count (5) is consistent between blog and config and is the load-bearing quantity for rho/KV.",
  "linear_or_ssm_layers_2": null,
  "sources": [
   {
    "url": "https://huggingface.co/nvidia/Nemotron-H-47B-Base-8K/raw/main/config.json",
    "supports": "GOLD: num_hidden_layers=98, hidden_size=8192, num_attention_heads=64, num_key_value_heads=8, head_dim=128, mamba_num_heads=256, mamba_head_dim=64, ssm_state_size=256, n_groups=8, max_position_embeddings=8192, sliding_window=null, hybrid_override_pattern decoding to 45 M / 5 attn / 48 FFN"
   },
   {
    "url": "https://research.nvidia.com/labs/adlr/nemotronh/",
    "supports": "47B derived from 56B via distillation (~63B tokens); 5 self-attention layers; March 2025 (blog prose 94/52/52 conflicts with config layer count)"
   },
   {
    "url": "https://arxiv.org/abs/2504.03624",
    "supports": "Nemotron-H-47B-Base obtained from 56B via MiniPuzzle compression (pruning + distillation)"
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "Nemotron-H-56B-Base-8K",
  "organization": "NVIDIA",
  "release_date": "2025-03",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 selective SSM (state_size=256) for most token-mixing layers; 10 full softmax self-attention layers evenly dispersed; FFN layers use squared-ReLU.",
  "rho": 0.0847,
  "confidence": "high",
  "param_count_B": 56,
  "total_layers": 118,
  "global_attention_layers": 10,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 54,
  "hidden_size": 8192,
  "kv_heads": 8,
  "head_dim": 128,
  "context_length": 8192,
  "global_attention_layers_2": null,
  "attention_pattern": "hybrid_override_pattern = regular repeat 'M-M-M-M*-M-M-M-M-M*-...' decoding to 54 Mamba-2 (M), 10 full self-attention (*), 54 FFN (-). 118 layers total. Attention layers roughly every ~12 layers, evenly dispersed.",
  "kv_mem_method": "KV_bytes_per_token = 2 * global_attention_layers(10) * kv_heads(8) * head_dim(128) * 2 bytes(bf16) = 40960 B/token. * 1e6 / 1024^3 = 38.15 GiB per 1M tokens. Only the 10 full-attention layers grow Theta(L); Mamba-2 state is L-independent.",
  "kv_mem_per_1M_GiB_bf16": 38.147,
  "kv_mem_method_2": null,
  "state_mechanism_2": null,
  "mla_compressed": null,
  "global_attention_layers_count": null,
  "capability_notes": "Largest Nemotron-H, pretrained on 20T tokens at 8K sequence length. 64 query / 8 KV heads (GQA group 8). Mamba: mamba_num_heads=256, mamba_head_dim=64, ssm_state_size=256, n_groups=8. Paper reports on-par or better accuracy vs similarly-sized SoTA open Transformers while up to ~3x faster at inference. Parent model for the 47B (MiniPuzzle compression).",
  "kv_mem_per_1M_GiB_bf16_2": null,
  "notes": "Base-8K checkpoint. config.json (118 layers / hidden 8192) matches ADLR blog prose exactly: 54 Mamba-2 + 54 MLP + 10 self-attention. head_dim=128 explicit in config. Released March 2025 in Nemotron-H tech report (arXiv 2504.03624).",
  "linear_or_ssm_layers_2": null,
  "sources": [
   {
    "url": "https://huggingface.co/nvidia/Nemotron-H-56B-Base-8K/raw/main/config.json",
    "supports": "GOLD: num_hidden_layers=118, hidden_size=8192, num_attention_heads=64, num_key_value_heads=8, head_dim=128, mamba_num_heads=256, mamba_head_dim=64, ssm_state_size=256, n_groups=8, max_position_embeddings=8192, sliding_window=null, hybrid_override_pattern (54 M / 10 attn / 54 FFN)"
   },
   {
    "url": "https://research.nvidia.com/labs/adlr/nemotronh/",
    "supports": "56B = 54 Mamba-2 + 54 MLP + 10 self-attention; March 2025; 20T pretrain tokens; on-par/better accuracy at up to 3x faster inference"
   },
   {
    "url": "https://arxiv.org/abs/2504.03624",
    "supports": "Nemotron-H tech report; 56B is the largest model and parent of 47B"
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "NVIDIA-Nemotron-Nano-12B-v2-Base",
  "organization": "NVIDIA",
  "release_date": "2025-08",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 selective SSM (state dim 128, expansion 2, conv window 4) for most token-mixing layers; 6 full softmax self-attention layers evenly dispersed; FFN layers use squared-ReLU. No position embeddings (NoPE), RMSNorm.",
  "rho": 0.0968,
  "confidence": "high",
  "param_count_B": 12,
  "total_layers": 62,
  "global_attention_layers": 6,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 28,
  "hidden_size": 5120,
  "kv_heads": 8,
  "head_dim": 128,
  "context_length": 131072,
  "global_attention_layers_2": null,
  "attention_pattern": "Paper Table 1 + Figure 2: 62 layers total = 6 self-attention + 28 FFN + 28 Mamba-2. Paper states 'roughly 8% of total layers are self-attention layers which are evenly dispersed.' Actual 6/62 = 9.68%. Layer block pattern (Fig 2): [Mamba2-FFN]x3, then [Mamba2-Attn-FFN-(Mamba2-FFN)x4]x6, then [Mamba2-FFN]x1.",
  "kv_mem_method": "head_dim not in paper text; taken from the GQA config (40 Q / 8 KV heads, model dim 5120 => 5120/40 = 128 head_dim). KV_bytes_per_token = 2 * 6 * 8 * 128 * 2 = 24576 B/token. * 1e6 / 1024^3 = 22.89 GiB per 1M tokens. Only the 6 full-attention layers grow Theta(L); Mamba-2 state is L-independent.",
  "kv_mem_per_1M_GiB_bf16": 22.8882,
  "kv_mem_method_2": null,
  "state_mechanism_2": null,
  "mla_compressed": null,
  "global_attention_layers_count": null,
  "capability_notes": "The from-scratch pretrained base (20T tokens, FP8 recipe, WSD schedule, 8192 train seq len). Long-context Phase LC continued pretraining at 512k sequence length to reach 128k capability. Paper Table 5 (base model): MMLU 78.24, MMLU-Pro 5-shot 63.98, AGIEval CoT 68.03, GSM8K CoT 91.66, MATH 83.54, MATH Lvl5 67.61, AIME-2024 pass@32 56.67, HumanEval+ 61.03, MBPP+ 61.55, ARC-C 93.26, HellaSwag 84.00, RULER-128K 84.74. Beats Qwen3-8B-Base and Gemma3-12B-Base on most math/long-context. Short-context MMLU on par with or above dense peers.",
  "kv_mem_per_1M_GiB_bf16_2": null,
  "notes": "12 query groups: 40 Q heads, 8 KV heads (GQA group 5). FFN hidden dim 20480. Mamba: 8 groups, state dim 128, head dim 64, expansion 2, conv window 4. squared-ReLU FFN, no bias, separate embed/output weights, no dropout. This is the parent of the pruned 9B. Aligned (Merged) 12B checkpoint exists; the released aligned reasoning model is the 9B. arXiv 2508.14444 (v1 Aug 2025, v4 Sep 2025).",
  "linear_or_ssm_layers_2": null,
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2508.14444",
    "supports": "PAPER Table 1 + Fig 2 + Sec 2.1: 62 layers, 6 self-attention, 28 FFN, 28 Mamba-2; hidden 5120; FFN 20480; 40 Q heads, 8 KV heads; Mamba 8 groups, state 128, head dim 64; 'roughly 8% self-attention, evenly dispersed'; 20T tokens, FP8; Phase LC at 512k for 128k. Table 5 base benchmarks incl RULER-128K 84.74"
   },
   {
    "url": "https://huggingface.co/nvidia/NVIDIA-Nemotron-Nano-12B-v2",
    "supports": "12B variant model card: hybrid Mamba-2/MLP with six Attention layers; 128K context"
   }
  ],
  "year_dec": 2025.625
 },
 {
  "name": "NVIDIA-Nemotron-Nano-9B-v2",
  "organization": "NVIDIA",
  "release_date": "2025-08",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 selective SSM (state_size=128) for most token-mixing layers; 4 full softmax self-attention layers; FFN layers use squared-ReLU. Pruned + distilled from the 12B-v2-Base via Minitron strategy.",
  "rho": 0.0714,
  "confidence": "high",
  "param_count_B": 9,
  "total_layers": 56,
  "global_attention_layers": 4,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 27,
  "hidden_size": 4480,
  "kv_heads": 8,
  "head_dim": 128,
  "context_length": 131072,
  "global_attention_layers_2": null,
  "attention_pattern": "config.json hybrid_override_pattern = 'M-M-M-MM-M-M-M*-M-M-M*-M-M-M-M*-M-M-M-M*-M-MM-M-M-M-M-M-' decoding to 27 Mamba-2 (M), 4 full self-attention (*), 25 FFN (-). 56 layers total. Pruning made hidden_size 4480 (down from 12B's 5120) and dropped 2 attention + 1 Mamba + 3 FFN layers relative to the 62-layer parent.",
  "kv_mem_method": "KV_bytes_per_token = 2 * global_attention_layers(4) * kv_heads(8) * head_dim(128) * 2 bytes(bf16) = 16384 B/token. * 1e6 / 1024^3 = 15.26 GiB per 1M tokens. Only the 4 full-attention layers grow Theta(L); Mamba-2 state is L-independent. (head_dim=128 explicit in config.)",
  "kv_mem_per_1M_GiB_bf16": 15.2588,
  "kv_mem_method_2": null,
  "state_mechanism_2": null,
  "mla_compressed": null,
  "global_attention_layers_count": null,
  "capability_notes": "Released aligned reasoning+chat model (pruned & distilled from 12B-v2, then SFT/GRPO/DPO/RLHF). Designed for 128k-token inference on a single A10G GPU (22 GiB, bf16). Runtime thinking-budget control. Paper Fig 1 (aligned 9B vs Qwen3-8B): IFBench 34.6, AIME24 81.9, AIME25 72.0, GPQA-D 64.0, LiveCodeBench 71.1, BFCLv3 66.9, RULER-128k 78.9; up to 6.3x higher throughput (8k in/16k out). Base 9B (Table 5): MMLU 74.53, MMLU-Pro 59.43, GSM8K 91.36, MATH 80.50, AIME24 pass@32 30.00, HumanEval+ 58.50, MBPP+ 58.95, RULER-128K 82.22 — on par/better than Qwen3-8B-Base. 40 Q / 8 KV heads (GQA group 5), 8 Mamba groups.",
  "kv_mem_per_1M_GiB_bf16_2": null,
  "notes": "Config confirmed via HuggingFace config.json (model_type nemotron_h): num_hidden_layers=56, hidden_size=4480, num_attention_heads=40, num_key_value_heads=8, head_dim=128, intermediate_size=15680, mamba_num_heads=128, mamba_head_dim=80, mamba_num_groups=8, ssm_state_size=128, max_position_embeddings=131072, sliding_window=null, mlp_hidden_act=relu2. Released ~2025-08-18. A 9B-v2-Base (pruned base) and 12B-v2-Base are also released. Note hidden_size 4480 and mamba_head_dim 80 differ from the 12B (5120 / 64) due to width pruning. rho=4/56=0.0714 (lowest global-attention share of the released chat models).",
  "linear_or_ssm_layers_2": null,
  "sources": [
   {
    "url": "https://huggingface.co/nvidia/NVIDIA-Nemotron-Nano-9B-v2/raw/main/config.json",
    "supports": "GOLD: num_hidden_layers=56, hidden_size=4480, num_attention_heads=40, num_key_value_heads=8, head_dim=128, intermediate_size=15680, mamba_num_heads=128, mamba_head_dim=80, mamba_num_groups=8, ssm_state_size=128, max_position_embeddings=131072, sliding_window=null, hybrid_override_pattern decoding to 27 M / 4 attn / 25 FFN"
   },
   {
    "url": "https://arxiv.org/pdf/2508.14444",
    "supports": "9B = aligned & pruned reasoning model from 12B-v2-Base via Minitron; 128k on single A10G 22GiB bf16; Fig 1 benchmarks (AIME, GPQA, RULER-128k 78.9) and 6.3x throughput; Table 5 base 9B benchmarks (RULER-128K 82.22)"
   },
   {
    "url": "https://huggingface.co/nvidia/NVIDIA-Nemotron-Nano-9B-v2",
    "supports": "Model card: hybrid Mamba-2/MLP with four Attention layers; 128K context; reasoning + chat; thinking-budget control"
   },
   {
    "url": "https://developer.nvidia.com/downloads/assets/ace/model_card/nemotron-nano-9b-v2.pdf",
    "supports": "Release dates June 2025 - August 2025 (released ~Aug 18 2025); 128K context window"
   }
  ],
  "year_dec": 2025.625
 },
 {
  "name": "Hymba-1.5B-Base",
  "organization": "NVIDIA",
  "release_date": "2024-11",
  "family_type": "hybrid-head",
  "state_mechanism": "Hybrid-head fused block: in EVERY one of the 32 layers, standard softmax attention heads and Mamba-1 (selective SSM) heads run IN PARALLEL on the same input and their outputs are fused (re-weighted by learned, normalized gating). The attention path supplies high-resolution recall; the SSM path supplies an O(1)-state, linear-time context summary. Mamba state size d_state=16, expand=2, d_conv=4, dt_rank=100, 1 mamba group (num_mamba=1). 128 learnable meta/register tokens are prepended to every sequence.",
  "rho": 0.09375,
  "confidence": "high",
  "param_count_B": 1.5,
  "context_length": 8192,
  "total_layers": 32,
  "global_attention_layers": 3,
  "sliding_window_attention_layers": 29,
  "linear_or_ssm_layers": 32,
  "hidden_size": 1600,
  "kv_heads": 5,
  "head_dim": 64,
  "attention_pattern": "Within the attention sub-component of each hybrid-head layer: 3 layers use FULL/global softmax attention (config global_attn_idx=[0,15,31] = first, middle, last layer) whose KV cache grows as Theta(L); the other 29 attention sub-components use SLIDING-WINDOW attention with window=1024 (bounded KV). GQA with num_attention_heads=25 query heads and num_key_value_heads=5 KV groups. Asymmetric head dims: kq_head_dim resolves to 64 (attn_hidden_size=-1 -> hidden_size 1600 / 25 = 64), v_head_dim explicitly = 128. RoPE (ntk type), theta=10000, orig_max_position_embeddings=2048 extended to 8192. Additional cross-layer KV sharing: kv_reuse_group shares KV between consecutive sliding-window layer pairs (14 groups over layers 1-30); the 3 global layers (0,15,31) are NOT grouped and each keep their own growing KV.",
  "kv_mem_method": "Only the 3 FULL/global attention layers have KV that grows with L. Per-token KV bytes (bf16) = global_layers * kv_heads * (kq_head_dim + v_head_dim) * 2 bytes = 3 * 5 * (64+128) * 2 = 5760 bytes/token. Note Hymba uses asymmetric K vs V head dims (K=64, V=128), so I summed (kq+v) rather than 2*head_dim. Per 1M tokens = 5760 * 1e6 / 1024^3 = 5.36 GiB. The 29 sliding-window attention sub-components contribute window-bounded KV (<= 1024 tokens each, further halved by pairwise KV sharing) which does NOT grow with L and is excluded from this Theta(L) figure. Cross-check: my full-cache reconstruction (3 global layers over 8k + 29 SW layers at window 1024 with pairwise sharing + 128 meta tokens) = ~75.7 MB at 8k, matching the paper's reported 78.6 MB FP16 cache at 8k within ~4%, confirming the resolved head dims (K=64, V=128, 5 KV heads). SSM/Mamba state is fixed-size (O(1) in L) and carries no KV cache.",
  "kv_mem_per_1M_GiB_bf16": 5.36,
  "capability_notes": "Hybrid-head 1.5B model trained on 1.5T tokens, final stage at 8k sequence length. Architecture lets it post strong short-context AND recall scores at sub-2B scale. Base scores (paper Table, 1B-class): MMLU 5-shot = 51.19; ARC-E = 76.94; ARC-C = 45.90; commonsense-reasoning average over 8 tasks = 60.56%. Recall-intensive: SQuAD-C 1-shot = 55.93; SWDE = 54.29. Headline claim: outperforms Llama-3.2-3B by +1.32% average accuracy while using 11.67x smaller KV cache (78.6 MB vs 918 MB at 8k FP16) and 3.49x higher throughput; described as outperforming all sub-2B public models. Needle-in-haystack: paper Fig.10 shows it beats Mamba2 and Llama-3 qualitatively (it retains true global attention in 3 layers, unlike pure-SSM). No standard RULER score reported in the v1 paper. State-tracking/SSM-summarization handled by the parallel Mamba heads; high-resolution recall preserved by the 3 global attention layers + 128 meta tokens (which absorb the attention 'forced-to-attend' softmax sink).",
  "notes": "HYBRID-HEAD, not hybrid-layerwise: do not read '3 attention layers, rest SSM' as a layer split. EVERY layer is BOTH attention and SSM in parallel; the '3 vs 29' refers only to whether the attention HEADS in that layer use global vs sliding-window attention. Hence linear_or_ssm_layers=32 (all layers have SSM heads) AND attention is present in all 32 layers. rho here = global-attention-layer share = 3/32 = 0.09375, the fraction of layers whose attention component has UNBOUNDED (Theta(L)) KV. If one instead counted any-attention-layer share it would be 32/32=1.0 (every layer attends), and counting (global+sliding)/total = 32/32 = 1.0 as well; the meaningful long-context-cost rho is the GLOBAL share 3/32. Verified against nvidia/Hymba-1.5B-Base config.json (num_hidden_layers=32, global_attn_idx=[0,15,31], sliding_window=1024, num_key_value_heads=5, v_head_dim=128, attn_hidden_size=-1 -> head_dim=64, num_memory_tokens=128, mamba_d_state=16). Model requires trust_remote_code=True (custom modeling_hymba.py). Published at ICLR 2025. Param '1.5B' is the standard model-size label. vocab_size=32001, intermediate_size=5504.",
  "sources": [
   {
    "url": "https://huggingface.co/nvidia/Hymba-1.5B-Base/blob/main/config.json",
    "supports": "num_hidden_layers=32, hidden_size=1600, num_attention_heads=25, num_key_value_heads=5, global_attn_idx=[0,15,31], sliding_window=1024, num_memory_tokens=128, kv_reuse_group (14 pairwise groups), mamba_d_state=16, mamba_expand=2, mamba_d_conv=4, mamba_dt_rank=100, num_mamba=1, attn_hidden_size=-1, kq_head_dim=-1, v_head_dim=128, max_position_embeddings=8192, orig_max_position_embeddings=2048, rope_theta=10000, vocab_size=32001, intermediate_size=5504"
   },
   {
    "url": "https://huggingface.co/nvidia/Hymba-1.5B-Base/blob/main/modeling_hymba.py",
    "supports": "Resolution of -1 sentinels: attn_hidden_size==-1 -> config.hidden_size (1600); kq_head_dim==-1 -> head_dim = attn_hidden_size//num_heads = 1600//25 = 64; v_head_dim resolves to explicit 128. Confirms K head_dim=64, V head_dim=128, 5 KV heads."
   },
   {
    "url": "https://arxiv.org/abs/2411.13676",
    "supports": "Hybrid-head parallel architecture (attention + SSM heads in same layer), 128 meta tokens, cross-layer KV sharing + partial sliding-window attention, 11.67x cache reduction, 3.49x throughput, +1.32% avg accuracy vs Llama-3.2-3B; ICLR 2025 / Nov 2024"
   },
   {
    "url": "https://arxiv.org/html/2411.13676v1",
    "supports": "Global attention in 'just three layers (first, middle, and last)', 32 layers total, 128 meta tokens, 78.6 MB cache at 8k FP16 vs Llama-3.2-3B 918 MB, MMLU 5-shot=51.19, ARC-E=76.94, ARC-C=45.90, commonsense avg=60.56%, SQuAD-C=55.93, SWDE=54.29, 1.5T training tokens, 8k final sequence length, needle-in-haystack Fig.10"
   },
   {
    "url": "https://huggingface.co/nvidia/Hymba-1.5B-Base",
    "supports": "Model card: '32 layers in total, 16 SSM states, 3 full attention layers, the rest are sliding window attention'; 'shares KV cache between 2 layers and between heads in a single layer'; '90% of attention layers are sliding window attention'; hybrid combination of standard attention heads and Mamba heads in parallel; GQA; RoPE; outperforms all sub-2B public models; 25 attention heads, embedding 1600, MLP 5504"
   },
   {
    "url": "https://developer.nvidia.com/blog/hymba-hybrid-head-architecture-boosts-small-language-model-performance/",
    "supports": "Official NVIDIA blog describing hybrid-head (parallel attention+SSM) architecture, meta tokens, KV sharing and sliding-window attention for compact cache"
   }
  ],
  "year_dec": 2024.875
 },
 {
  "name": "Hymba-1.5B-Instruct",
  "organization": "NVIDIA",
  "release_date": "2024-11",
  "family_type": "hybrid-head",
  "state_mechanism": "Identical architecture to Hymba-1.5B-Base: 32 hybrid-head layers, each running softmax attention heads and Mamba-1 SSM heads in parallel with learned gated fusion. Mamba d_state=16, expand=2, d_conv=4, dt_rank=100. 128 learnable meta/register tokens prepended. This checkpoint is the Base model further trained with supervised fine-tuning (SFT) followed by direct preference optimization (DPO).",
  "rho": 0.09375,
  "confidence": "high",
  "param_count_B": 1.5,
  "context_length": 8192,
  "total_layers": 32,
  "global_attention_layers": 3,
  "sliding_window_attention_layers": 29,
  "linear_or_ssm_layers": 32,
  "hidden_size": 1600,
  "kv_heads": 5,
  "head_dim": 64,
  "attention_pattern": "Same as Base (config.json identical): attention sub-component uses global/full softmax attention only in layers 0, 15, 31 (Theta(L) KV); sliding-window (1024) in the other 29; GQA 25 query heads / 5 KV heads; kq_head_dim=64, v_head_dim=128; RoPE (ntk) theta=10000; cross-layer KV sharing across consecutive sliding-window pairs.",
  "kv_mem_method": "Same as Base: only the 3 global attention layers grow with L. Per-token growing KV (bf16) = 3 * 5 * (64+128) * 2 = 5760 bytes/token -> 5760*1e6/1024^3 = 5.36 GiB per 1M tokens. Sliding-window layers are window-bounded (<=1024, halved by pairwise sharing) and excluded from the Theta(L) figure. Cross-checked against the paper's 78.6 MB FP16 cache at 8k.",
  "kv_mem_per_1M_GiB_bf16": 5.36,
  "capability_notes": "Post-trained (SFT + DPO) for instruction following and reasoning. Best-in-class at sub-2B scale on GSM8K, GPQA and the Berkeley Function-Calling Leaderboard per NVIDIA; reported to beat Qwen2.5-1.5B-Instruct by ~2% on average across tasks and to achieve the highest average performance among compared small instruct models. GSM8K = 58.76. Same long-context-recall fingerprint as Base (3 true global-attention layers + 128 meta tokens + parallel SSM summarization); no standard RULER number reported in the v1 paper.",
  "notes": "Architecture is byte-identical to Hymba-1.5B-Base (same config.json fields: num_hidden_layers=32, global_attn_idx=[0,15,31], sliding_window=1024, num_key_value_heads=5, v_head_dim=128, num_memory_tokens=128, mamba_d_state=16); only the weights differ (instruction-tuned). HYBRID-HEAD: every layer has parallel attention + SSM heads, so the 3-vs-29 split is the global-vs-sliding-window split of the attention HEADS, not a per-layer attention/SSM split. rho=3/32=0.09375 = share of layers with unbounded (global) attention KV. Requires trust_remote_code=True.",
  "sources": [
   {
    "url": "https://huggingface.co/nvidia/Hymba-1.5B-Instruct/blob/main/config.json",
    "supports": "num_hidden_layers=32, hidden_size=1600, num_attention_heads=25, num_key_value_heads=5, global_attn_idx=[0,15,31], sliding_window=1024, num_memory_tokens=128, kv_reuse_group (14 groups), mamba_d_state=16, attn_hidden_size=-1, kq_head_dim=-1, v_head_dim=128, max_position_embeddings=8192, orig_max_position_embeddings=2048, rope_theta=10000 -- identical to Base"
   },
   {
    "url": "https://huggingface.co/nvidia/Hymba-1.5B-Instruct",
    "supports": "Model card: trained with 'supervised fine-tuning and direct preference optimization'; '32 layers in total, 16 SSM states, 3 full attention layers, the rest are sliding window attention'; outperforms popular small LMs with highest average performance"
   },
   {
    "url": "https://developer.nvidia.com/blog/hymba-hybrid-head-architecture-boosts-small-language-model-performance/",
    "supports": "Hymba-1.5B-Instruct best-in-class on GSM8K, GPQA, and Berkeley Function-Calling Leaderboard; ~2% higher average than Qwen2.5 Instruct at the same scale"
   },
   {
    "url": "https://arxiv.org/abs/2411.13676",
    "supports": "Hymba family (Base + Instruct), hybrid-head architecture, ICLR 2025 / November 2024 release"
   }
  ],
  "year_dec": 2024.875
 },
 {
  "name": "RecurrentGemma-2B (recurrentgemma-2b, PT base; -it instruction-tuned variant also released)",
  "organization": "Google DeepMind",
  "release_date": "2024-04",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "RG-LRU (Real-Gated Linear Recurrent Unit): a diagonal/element-wise gated linear recurrence with a recurrence gate and an input gate (both sigmoid), preceded by a temporal conv1d (width 4). Gates do not depend on the recurrent state. Combined layer-wise with LOCAL (sliding-window) Multi-Query Attention. NO global attention.",
  "rho": 0,
  "confidence": "high",
  "context_length": null,
  "param_count_B": 2.68,
  "total_layers": 26,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 8,
  "linear_or_ssm_layers": 18,
  "hidden_size": 2560,
  "kv_heads": 1,
  "head_dim": 256,
  "attention_pattern": "Layer block_types cycle [RECURRENT, RECURRENT, ATTENTION] truncated to 26 layers => attention at layer indices 2,5,8,11,14,17,20,23 = 8 LOCAL sliding-window attention layers; remaining 18 are RG-LRU recurrent. Every attention layer is sliding-window (window=2048) Multi-Query Attention (1 KV head) with RoPE. There are ZERO full/global softmax-attention layers, so KV cache is window-bounded and does not grow with sequence length.",
  "kv_mem_method": "RecurrentGemma uses LOCAL sliding-window MQA only; there are no global (Theta(L)) attention layers, so the L-growing KV memory per 1M tokens = 0 GiB. The KV cache is bounded by the window: per-layer cache <= 2(K+V) * kv_heads(1) * head_dim(256) * window(2048) * 2 bytes(bf16); over 8 attention layers the total bounded local-attention KV is 16,777,216 bytes = 16.0 MiB regardless of context length. The recurrent layers carry a fixed-size RG-LRU hidden state (lru_width=2560 per layer) instead of a growing cache.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "global_attention_layers_note": null,
  "linear_or_ssm_layers_note": null,
  "state_mechanism_note": null,
  "capability_notes": "Trained on 2T tokens. Academic benchmarks (RecurrentGemma tech report Table 2): MMLU 5-shot 38.4, HellaSwag 71.0, PIQA 78.5, WinoGrande 67.8, ARC-e 72.9, ARC-c 42.3, TriviaQA 52.5, NQ 11.5, HumanEval 21.3, MBPP 28.8, GSM8K 13.4, MATH 11.0, BBH 35.3, average 44.6 -- comparable to dense Gemma-2B (avg 45.0, MMLU 42.3) despite Gemma-2B being trained on 3T (50% more) tokens, i.e. roughly on-par short-context quality with its dense peer. -it variant: 43.7% win rate vs Mistral-7B-v0.2-Instruct on instruction following, 59.8% on safety prompts (human eval). Long-context: state is FIXED-size so it can generate arbitrarily long sequences with bounded memory and higher throughput than Gemma at long sample lengths; however because attention is local (window 2048), exact long-range retrieval beyond the window relies on the recurrent state. No public RULER/needle-in-haystack numbers in the report. Griffin-architecture phonebook/retrieval studies (De et al. 2024) show the hybrid solves exact lookup up to ~the local attention window and degrades beyond it.",
  "notes": "FLAG: rho (GLOBAL-attention share) = 0. The paper explicitly states RecurrentGemma 'eschews global attention, instead modelling the sequence through a mixture of linear recurrences and local attention.' All attention is LOCAL sliding-window (window=2048) Multi-Query Attention (1 KV head) -- this is a fundamentally different beast from global-attention transformers; its Theta(L)-growing KV is 0. If you instead want the (sliding+global)/total local-attention share it is 8/26 = 0.3077. Cross-check: HF transformers RecurrentGemmaConfig defaults (which match google/recurrentgemma-2b) confirm num_hidden_layers=26, hidden_size=2560, num_attention_heads=10, intermediate_size=7680, attention_window_size=2048, block_types=('recurrent','recurrent','attention'), vocab_size=256000, logits_soft_cap=30.0; head_dim is computed as width/num_heads = 2560/10 = 256 (modules.py AttentionBlock.head_dim) and KV is single-head MQA (modeling code rearranges K,V with n=1). Tech-report Table 1: total 2.68B params (2.03B non-embedding, 0.65B embedding), model width 2560, RNN/RG-LRU width 2560, MLP expansion factor 3, depth 26, 10 attention heads, local attention window 2048, vocab 256k. Released PT and IT checkpoints on Kaggle/HuggingFace.",
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2404.07839",
    "supports": "RecurrentGemma tech report (De/Griffin/RLHF/Gemma Teams, 2024-08-29 v2; first released 2024-04): Table 1 hyper-parameters for 2B (total 2.68B / 2.03B non-emb / 0.65B emb, vocab 256k, model width 2560, RNN width 2560, MLP expansion 3, depth 26, attention heads 10, local attention window 2048); statement that RecurrentGemma eschews global attention for a mixture of linear recurrences and local attention; fixed-size state; trained on 2T tokens; Table 2 academic benchmarks (MMLU 38.4 etc.); comparable to Gemma-2B."
   },
   {
    "url": "https://huggingface.co/docs/transformers/main/model_doc/recurrent_gemma",
    "supports": "RecurrentGemmaConfig defaults matching google/recurrentgemma-2b: num_hidden_layers=26, hidden_size=2560, intermediate_size=7680, num_attention_heads=10, attention_window_size=2048, conv1d_width=4, block_types=('recurrent','recurrent','attention'), vocab_size=256000, logits_soft_cap=30.0; default num_key_value_heads falls back to num_attention_heads in config but the actual attention is MQA (see source)."
   },
   {
    "url": "https://raw.githubusercontent.com/google-deepmind/recurrentgemma/main/recurrentgemma/common.py",
    "supports": "Official preset RECURRENT_GEMMA_2B_V1: width=2560, mlp_expanded_width=3*2560, num_heads=10, lru_width=2560, block_types = cycle([RECURRENT,RECURRENT,ATTENTION]) truncated to 26, attention_window_size=2048, logits_soft_cap=30.0."
   },
   {
    "url": "https://raw.githubusercontent.com/google-deepmind/recurrentgemma/main/recurrentgemma/torch/modules.py",
    "supports": "AttentionBlock: head_dim = width // num_heads (=256 for 2B); proj_k and proj_v project to a single head_dim and keys/values are rearranged with n=1 => Multi-Query Attention (1 KV head); attention is windowed (sliding-window) with the configured window_size."
   }
  ],
  "year_dec": 2024.2916666666667
 },
 {
  "name": "RecurrentGemma-9B (recurrentgemma-9b, PT base; -it instruction-tuned variant also released)",
  "organization": "Google DeepMind",
  "release_date": "2024-08",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "RG-LRU gated linear recurrence (conv1d width 4 + element-wise gated linear recurrent unit, gates independent of state) interleaved layer-wise with LOCAL sliding-window Multi-Query Attention. NO global attention.",
  "rho": 0,
  "confidence": "high",
  "context_length": null,
  "param_count_B": 8.58,
  "total_layers": 38,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 12,
  "linear_or_ssm_layers": 26,
  "hidden_size": 4096,
  "kv_heads": 1,
  "head_dim": 256,
  "attention_pattern": "block_types cycle [RECURRENT, RECURRENT, ATTENTION] truncated to 38 layers => attention at indices 2,5,8,...,35 = 12 LOCAL sliding-window attention layers; remaining 26 are RG-LRU recurrent. Attention is sliding-window (window=2048) MQA (1 KV head) with RoPE. ZERO global softmax-attention layers.",
  "kv_mem_method": "Local sliding-window MQA only; no global (Theta(L)) attention layers, so L-growing KV per 1M tokens = 0 GiB. Bounded local-attention KV = 2(K+V) * kv_heads(1) * head_dim(256) * window(2048) * 2 bytes * 12 attention layers = 25,165,824 bytes = 24.0 MiB, constant in sequence length. Recurrent layers hold a fixed-size RG-LRU state (lru_width=4096 per layer).",
  "kv_mem_per_1M_GiB_bf16": 0,
  "global_attention_layers_note": null,
  "linear_or_ssm_layers_note": null,
  "state_mechanism_note": null,
  "capability_notes": "Trained on 2T tokens. RecurrentGemma report Table 2: MMLU 5-shot 60.5, HellaSwag 80.4, PIQA 81.3, WinoGrande 73.6, ARC-e 78.8, ARC-c 52.0, TriviaQA 70.5, NQ 21.7, HumanEval 31.1, MBPP 42.0, GSM8K 42.6, MATH 23.8, BBH 55.2, average 56.1 -- comparable to dense Gemma-7B (avg 56.9, MMLU 64.3) which has a similar non-embedding parameter count but was trained on 6T (3x more) tokens. -it variant: 59.3% instruction-following and 59.9% safety win-rate vs Mistral-7B-v0.2-Instruct (human eval). Up to ~2 orders-of-magnitude higher long-sequence sampling throughput than Gemma-7B (which uses MHA) thanks to fixed-size state. No public RULER/NIAH scores in the report; long-range exact retrieval is window-bounded by design (local attention) with the recurrent state carrying longer dependencies.",
  "notes": "FLAG: rho (GLOBAL-attention share) = 0 -- all attention is LOCAL sliding-window (window=2048) MQA (1 KV head), no global attention; Theta(L)-growing KV is 0. Local-attention share (sliding+global)/total = 12/38 = 0.3158 if that quantity is wanted instead. Cross-check: tech-report Table 1 (total 8.58B / 7.53B non-emb / 1.05B emb, vocab 256k, model width 4096, RNN width 4096, MLP expansion 3, depth 38, 16 attention heads, local attention window 2048) agrees with official preset RECURRENT_GEMMA_9B_V1 (width 4096, num_heads 16, lru_width 4096, 38 R,R,A-cycled layers). head_dim = 4096/16 = 256; MQA with 1 KV head (same modules.py code path as 2B). Released PT and IT checkpoints.",
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2404.07839",
    "supports": "Tech report Table 1 for 9B: total 8.58B (7.53B non-emb, 1.05B emb), vocab 256k, model width 4096, RNN width 4096, MLP expansion 3, depth 38, attention heads 16, local attention window 2048; trained on 2T tokens; Table 2 benchmarks (MMLU 60.5 etc.) comparable to Gemma-7B; ~2 orders-of-magnitude throughput gain over Gemma-7B (MHA)."
   },
   {
    "url": "https://raw.githubusercontent.com/google-deepmind/recurrentgemma/main/recurrentgemma/common.py",
    "supports": "Official preset RECURRENT_GEMMA_9B_V1: width=4096, mlp_expanded_width=3*4096, num_heads=16, lru_width=4096, block_types=cycle([RECURRENT,RECURRENT,ATTENTION]) truncated to 38, attention_window_size=2048, logits_soft_cap=30.0."
   },
   {
    "url": "https://raw.githubusercontent.com/google-deepmind/recurrentgemma/main/recurrentgemma/torch/modules.py",
    "supports": "head_dim = width//num_heads = 256 for 9B; K/V projected to single head (n=1) => Multi-Query Attention with 1 KV head; sliding-window local attention."
   },
   {
    "url": "https://huggingface.co/google/recurrentgemma-9b",
    "supports": "Existence of the released google/recurrentgemma-9b checkpoint (gated) and its 9B Griffin-architecture identity."
   }
  ],
  "year_dec": 2024.625
 },
 {
  "name": "Griffin (research model, De et al. 2024; primary reported sizes 7B & 14B; NOT publicly released as weights)",
  "organization": "Google DeepMind",
  "release_date": "2024-02",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "RG-LRU gated linear recurrence (conv1d + element-wise real-gated linear recurrent unit) interleaved layer-wise with LOCAL (sliding-window) Multi-Query Attention. The defining hybrid of the family.",
  "rho": 0,
  "confidence": "high",
  "context_length": null,
  "param_count_B": 7,
  "total_layers": 32,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 10,
  "linear_or_ssm_layers": 22,
  "hidden_size": 4096,
  "kv_heads": 1,
  "head_dim": 128,
  "attention_pattern": "Paper/codebase pattern: two residual blocks with a recurrent (RG-LRU) block followed by one residual block with LOCAL MQA attention -- i.e. cycle [RECURRENT, RECURRENT, ATTENTION]. For the 7B preset (32 layers) this gives 10 local-attention layers (indices 2,5,...,29) and 22 recurrent layers. ~1-in-3 layers is LOCAL sliding-window (window=1024) MQA with RoPE; ZERO global attention. (Numbers given here are for the codebase 7B preset; the 14B model in the paper has depth 40 with the same R,R,A pattern.)",
  "kv_mem_method": "Local sliding-window MQA only (window=1024); no global (Theta(L)) attention layers, so L-growing KV per 1M tokens = 0 GiB. Bounded local KV for the 7B preset = 2(K+V) * kv_heads(1) * head_dim(128) * window(1024) * 2 bytes * 10 attention layers = 5,242,880 bytes = 5.0 MiB, constant in sequence length.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "global_attention_layers_note": null,
  "linear_or_ssm_layers_note": null,
  "state_mechanism_note": null,
  "capability_notes": "Griffin-7B/14B trained on 300B tokens of MassiveText. Paper: Griffin matches/exceeds Llama-2 7B/13B on downstream tasks despite ~6x fewer training tokens, and beats Mamba-3B at 3B scale; lowest held-out loss vs Hawk and MQA-Transformer baselines across FLOP budgets. Capability fingerprint (Section on extrapolation/retrieval): Griffin and Hawk EXTRAPOLATE to sequences at least ~4x longer than the 2048 training length on held-out books (lower loss as context grows). Selective Copying: solved perfectly. Induction Heads: Griffin extrapolates several orders of magnitude beyond training length. Phonebook/exact-lookup: the pre-trained hybrid solves retrieval up to roughly its local attention window (1024) and degrades beyond it -- i.e. exact long-range recall is window-limited, a key R2/R3 fingerprint of local-attention hybrids.",
  "notes": "FLAG: rho (GLOBAL-attention share) = 0. Griffin's attention is LOCAL sliding-window (window=1024 in the paper/preset) Multi-Query Attention (1 KV head) -- NO global attention layers, so the Theta(L)-growing KV is 0; the per-token state is fixed (recurrent state + window-bounded local KV). Local-attention share (sliding+global)/total = 10/32 = 0.3125 for the 7B preset if that quantity is wanted. IMPORTANT: Griffin weights were NOT publicly released (trained on MassiveText/Books, which Google cannot redistribute); the architecture/config is public via the recurrentgemma codebase (GRIFFIN_PAPER_7B preset). Paper Table 2 (App. C) hyperparameters across studied scales: 1B (width 2048, RNN width 2560, depth 24, heads 16), 3B (width 3072, RNN 4096, depth 24, heads 24), 7B (width 4096, RNN 5632, depth 32, heads 32), 14B (width 5120, RNN 8192, depth 40, heads 40); MLP expansion 3; head_dim 128 (4096/32 for 7B). RecurrentGemma is the released production realization of this Griffin architecture.",
  "sources": [
   {
    "url": "https://arxiv.org/html/2402.19427v1",
    "supports": "Griffin paper (De et al., 2024-02): Griffin = RG-LRU mixed with LOCAL attention; pattern of two recurrent residual blocks then one local-MQA block; local attention window 1024; head_dim 128; per-scale hyperparameters (1B/3B/7B/14B widths, RNN widths, depths, heads); matches Llama-2 with ~6x fewer tokens; extrapolation to >=4x training length; Selective Copying solved; Induction Heads extrapolation; phonebook retrieval up to local-window length."
   },
   {
    "url": "https://raw.githubusercontent.com/google-deepmind/recurrentgemma/main/recurrentgemma/common.py",
    "supports": "Official GRIFFIN_PAPER_7B preset: width=4096, mlp_expanded_width=3*4096, num_heads=32, lru_width=5632, block_types=cycle([RECURRENT,RECURRENT,ATTENTION]) truncated to 32 (=> 10 attention, 22 recurrent), attention_window_size=1024, logits_soft_cap=0.0."
   },
   {
    "url": "https://huggingface.co/google/recurrentgemma-2b-it/discussions/9",
    "supports": "Google DeepMind statement that Hawk and the larger Griffin paper models cannot be released because they were trained on MassiveText (contains the Books dataset); only the config/architecture is available, not weights."
   }
  ],
  "year_dec": 2024.125
 },
 {
  "name": "Hawk (research model, De et al. 2024; primary reported size 7B; NOT publicly released as weights)",
  "organization": "Google DeepMind",
  "release_date": "2024-02",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Pure RG-LRU recurrent model: every temporal-mixing layer is a Real-Gated Linear Recurrent Unit (conv1d width 4 + element-wise gated linear recurrence with input and recurrence sigmoid gates, gates independent of state), interleaved with MLP blocks. NO attention of any kind (neither global nor local).",
  "rho": 0,
  "confidence": "high",
  "context_length": null,
  "param_count_B": 7,
  "total_layers": 32,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 32,
  "hidden_size": 4096,
  "kv_heads": null,
  "head_dim": null,
  "attention_pattern": "No attention layers at all. block_types = (RECURRENT,) * 32 for the 7B preset -- all 32 temporal-mixing layers are RG-LRU gated linear recurrences (each followed by an MLP block). There is no KV cache; the only sequence state is the fixed-size recurrent hidden state.",
  "kv_mem_method": "Hawk has NO attention layers, hence NO KV cache: global and local attention layers = 0, so KV memory per 1M tokens = 0 GiB and is entirely independent of sequence length. The sole sequence state is the fixed-size RG-LRU recurrent state (lru_width per layer), which does not grow with L.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "global_attention_layers_note": null,
  "linear_or_ssm_layers_note": null,
  "state_mechanism_note": null,
  "capability_notes": "Hawk-7B trained on 300B tokens (MassiveText). Paper: Hawk exceeds the reported performance of Mamba-3B at the 3B scale despite fewer training tokens, and Hawk-7B is a strong pure-recurrent baseline (Griffin edges it out by adding local attention). Extrapolation: Hawk extrapolates to sequences longer than its 2048 training length (held-out books). Selective Copying: solved. Because it has no attention, Hawk relies entirely on its recurrent state for all context, so exact long-range token retrieval (phonebook/needle) is weaker than the Griffin hybrid -- a clean fingerprint that pure linear-recurrent state-tracking trades exact recall for unbounded-length, fixed-memory inference.",
  "notes": "FLAG: rho = 0 and sliding_window_attention_layers = 0 -- Hawk is a PURE gated-linear-recurrence (RG-LRU) model with NO attention whatsoever; KV memory is 0 at all lengths. kv_heads/head_dim are null because there is no attention. family_type recorded as pure-linear-attn (RG-LRU is a gated linear recurrence; it is not a selective SSM like Mamba but is the closest schema bucket). NOT publicly released as weights (trained on MassiveText/Books); architecture/config public via the recurrentgemma codebase HAWK_PAPER_7B preset. Paper hyperparameters (App. C Table 2) per scale match Griffin's widths/depths (1B/3B/7B/14B), the only difference being all-recurrent layers instead of the R,R,A mix. The 7B preset: width 4096, num_heads 32 (used for the RG-LRU block-diagonal gates, not attention), lru_width 5632, depth 32, MLP expansion 3.",
  "sources": [
   {
    "url": "https://arxiv.org/html/2402.19427v1",
    "supports": "Griffin paper: Hawk = pure RG-LRU recurrent model with NO attention (interleaves MLPs with recurrent blocks); RG-LRU definition (input + recurrence sigmoid gates, gates independent of state); Hawk outperforms Mamba-3B at 3B scale; extrapolation beyond training length; Selective Copying solved; trained on 300B MassiveText tokens; per-scale hyperparameters."
   },
   {
    "url": "https://raw.githubusercontent.com/google-deepmind/recurrentgemma/main/recurrentgemma/common.py",
    "supports": "Official HAWK_PAPER_7B preset: width=4096, mlp_expanded_width=3*4096, num_heads=32, lru_width=5632, block_types=(RECURRENT,)*32 (all 32 layers recurrent, zero attention), attention_window_size=1024 (unused since no attention layers), logits_soft_cap=0.0."
   },
   {
    "url": "https://huggingface.co/google/recurrentgemma-2b-it/discussions/9",
    "supports": "Google DeepMind confirmation that Hawk (and the paper Griffin models) were not released as weights due to MassiveText/Books training data; only architecture code is available."
   }
  ],
  "year_dec": 2024.125
 },
 {
  "name": "MiniMax-Text-01",
  "organization": "MiniMax",
  "release_date": "2025-01",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Hybrid layer-wise: 70 lightning (linear) attention layers interleaved with 10 full softmax (GQA) attention layers, in a fixed 7:1 pattern (one softmax layer after every seven lightning layers, i.e. the every-8th layer is softmax). Lightning attention is a Transnormer/linear-attention variant maintaining a fixed-size recurrent KV state (O(d^2) per layer, independent of sequence length); only the 10 softmax layers keep a Theta(L)-growing KV cache. MoE feed-forward: 32 experts, top-2 routing, expert FFN hidden dim 9216.",
  "rho": 0.125,
  "confidence": "high",
  "context_length": 10240000,
  "total_layers": 80,
  "global_attention_layers": 10,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 70,
  "hidden_size": 6144,
  "num_attention_heads": null,
  "kv_heads": 8,
  "head_dim": 128,
  "param_count_B": 456,
  "kv_mem_method": "Only the 10 full softmax (GQA) layers have a Theta(L)-growing KV cache; the 70 lightning/linear-attention layers keep a fixed-size recurrent state (does NOT grow with sequence length) and contribute ~0 to the L-growing KV. Formula: KV_bytes_per_token = 2 (K+V) * global_layers(10) * kv_heads(8) * head_dim(128) * 2 bytes (bf16) = 40,960 bytes/token. Per 1M tokens: 40,960 * 1e6 / 1024^3 = 38.15 GiB. kv_heads=8 from config num_key_value_heads (GQA group size 8, confirmed in paper); head_dim=128 from config head_dim. RoPE applied to half the head dimension (rotary_dim 64) but full K/V are still cached.",
  "kv_mem_per_1M_GiB_bf16": 38.15,
  "attention_pattern": "Fixed layer-wise hybrid, 7:1 lightning:softmax. config.json attn_type_list (80 entries) has value 1 (full softmax attention) at layer indices 7,15,23,31,39,47,55,63,71,79 (every 8th layer) = 10 softmax layers; value 0 (lightning/linear attention) at the other 70 layers. Softmax layers use GQA (64 query heads, 8 KV heads, head_dim 128). sliding_window = null (no sliding-window/local attention).",
  "capability_notes": "Long-context RULER (MiniMax README/paper): 256k=0.945, 512k=0.928, 1M=0.910 (4M-token needle-in-haystack reported as successful at inference; trained to 1M, extrapolates to 4M). Short-context: MMLU 88.5, MMLU-Pro 75.7, GPQA-diamond 54.4 — on par with strong dense/MoE peers, demonstrating the hybrid-linear architecture does NOT sacrifice short-context reasoning. Paper finding: pure lightning attention matches softmax on most downstream tasks EXCEPT NIAH (retrieval); the hybrid (10 softmax layers added) recovers and surpasses softmax retrieval/extrapolation. This is the key capability fingerprint: linear-only is weak on needle retrieval, the periodic full-attention layers restore it.",
  "linear_or_ssm_layers_note": null,
  "notes": "DISCREPANCY RESOLVED: The official HF README states '8 softmax (full) attention layers / 56 lightning layers', but this is INCONSISTENT with both (a) the paper's own architecture statement ('one transformer block with softmax attention follows every seven transnormer blocks of linear attention, leading to a total of 80 layers' -> 80/8 = 10 softmax + 70 lightning) and (b) the gold config.json attn_type_list, which contains exactly 10 ones (softmax) at indices 7,15,...,79 and 70 zeros (lightning). I trust config.json + the paper's explicit '7:1 over 80 layers' math: 10 global softmax layers, 70 lightning layers. rho = 10/80 = 0.125. (If one instead used the README's erroneous 8 softmax layers, rho would be 0.10 and KV would be 30.5 GiB/1M — flagged as wrong.) An automated fetch also miscounted the array as '16 ones/64 zeros'; the literal array returned has 1s only at the ten every-8th positions. MoE: 32 experts, top-2, 45.9B activated of 456B total. Vocab 200,064. rope_theta 1e7 (config) vs paper prose '10,000' base for the half-RoPE; config value 10000000 governs the released checkpoint. MiniMax-VL-01 wraps this same text backbone with a vision encoder. MiniMax-M1 (2025-06) inherits the identical 456B/45.9B/80-layer lightning-attention hybrid backbone.",
  "sources": [
   {
    "url": "https://huggingface.co/MiniMaxAI/MiniMax-Text-01/raw/main/config.json",
    "supports": "GOLD config.json: num_hidden_layers=80, hidden_size=6144, num_attention_heads=64, num_key_value_heads=8 (GQA), head_dim=128, attn_type_list with value 1 (softmax) at indices 7,15,23,31,39,47,55,63,71,79 = 10 global softmax layers and 70 lightning layers, num_local_experts=32, num_experts_per_tok=2, max_position_embeddings=10240000, rope_theta=10000000, vocab_size=200064, sliding_window=null."
   },
   {
    "url": "https://arxiv.org/abs/2501.08313",
    "supports": "Official MiniMax-01 tech report: hybrid architecture; 'one transformer block with softmax attention follows every seven transnormer blocks of linear attention'; 80 total layers; 64 heads, head_dim 128; softmax layers use GQA group size 8; hidden size 6144; 32 experts top-2; expert FFN hidden 9216; 456B total / 45.9B activated params; RoPE on half head dim; vocab 200K."
   },
   {
    "url": "https://filecdn.minimax.chat/_Arxiv_MiniMax_01_Report.pdf",
    "supports": "Same official report PDF (verbatim, extracted locally): line 119-120 '...one transformer block with softmax attention follows every seven transnormer blocks with lightning attention'; line 266 '...positioned after every 7 transnormer blocks of linear attention, leading to a total of 80 layers'; lines 268-288 head/expert/hidden/param specifics; benchmark sections on NIAH/CSR/SCROLLS showing hybrid recovers retrieval vs pure-linear."
   },
   {
    "url": "https://huggingface.co/MiniMaxAI/MiniMax-Text-01/blob/main/README.md",
    "supports": "Official model card: 456B total / 45.9B activated, 80 layers, 32 experts top-2, hidden 6144, 64 heads head_dim 128, RoPE base 1e7, context up to 4M tokens (trained 1M); RULER 256k=0.945 / 512k=0.928 / 1M=0.910; MMLU 88.5, MMLU-Pro 75.7, GPQA-diamond 54.4. NOTE: README's '8 softmax / 56 lightning' layer figures conflict with config.json+paper and are treated as erroneous."
   }
  ],
  "year_dec": 2025.0416666666667
 },
 {
  "name": "Granite-4.0-H-Small",
  "organization": "IBM",
  "release_date": "2025-10",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 SSD (selective state-space), constant-size recurrent state per layer; 36 Mamba-2 layers interleaved with 4 full softmax attention layers. Hybrid MoE (72 experts, 10 active).",
  "rho": 0.1,
  "confidence": "high",
  "context_length": 131072,
  "total_layers": 40,
  "global_attention_layers": 4,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 36,
  "hidden_size": 4096,
  "kv_heads": 8,
  "head_dim": 128,
  "param_count_B": 32,
  "kv_mem_method": "Global attention layers only (4). KV_bytes/token = 2(K+V) * 4 layers * 8 kv_heads * 128 head_dim * 2 bytes(bf16) = 16384 B/tok; *1e6/1024^3 = 15.26 GiB per 1M tokens. head_dim=128 verified from actual weight tensors (k_proj=[1024,4096] => 1024/8=128), NOT 64 as the HF model-card table states and NOT hidden_size/num_heads=128 by coincidence here. Mamba-2 state is O(1) in sequence length and excluded. NOPE positional (no RoPE) — position info carried by Mamba layers.",
  "kv_mem_per_1M_GiB_bf16": 15.26,
  "attention_pattern": "9:1 Mamba-2:attention. 4 full (global, unbounded softmax) attention layers at layer indices 5,15,25,35 (0-indexed); remaining 36 are Mamba-2. No sliding-window layers. position_embedding_type='nope' (no positional encoding on attention).",
  "global_attention_layers_note": "",
  "kv_mem_per_1M_GiB_bf16_note": "",
  "capability_notes": "32B total / 9B active MoE. IBM reports >70% RAM reduction vs conventional transformers for long-context + concurrent-batch workloads (whole-family claim, not isolated to Small). 128K context supported; IBM markets validation up to 128K and notes throughput keeps rising with context/batch where dense peers OOM on an H100. Positioned as workhorse for multi-tool agents; competitive on instruction-following and function-calling vs same/larger weight class. No public RULER/NIAH per-task numbers found on the model card or launch blog. ISO 42001 certified, Apache-2.0.",
  "organization_note": "",
  "sources": [
   {
    "url": "https://huggingface.co/ibm-granite/granite-4.0-h-small/raw/main/config.json",
    "supports": "num_hidden_layers=40, layer_types array (attention at idx 5,15,25,35 => 4 attention/36 mamba), hidden_size=4096, num_attention_heads=32, num_key_value_heads=8, max_position_embeddings=131072, num_local_experts=72, num_experts_per_tok=10, position_embedding_type=nope, model_type=granitemoehybrid"
   },
   {
    "url": "https://huggingface.co/ibm-granite/granite-4.0-h-small/resolve/main/model-00001-of-00003.safetensors",
    "supports": "Ground-truth head_dim: layer.5 self_attn k_proj weight shape [1024,4096] => head_dim=1024/8=128 (resolves the model-card 'head_dim 64' as incorrect for H-Small)"
   },
   {
    "url": "https://www.ibm.com/new/announcements/ibm-granite-4-0-hyper-efficient-high-performance-hybrid-models",
    "supports": "Release 02 Oct 2025; 9:1 Mamba-2:attention hybrid; H-Small 32B total / 9B active MoE; >70% RAM reduction for long inputs + concurrent batches; 128K; Apache-2.0; ISO 42001"
   },
   {
    "url": "https://huggingface.co/ibm-granite/granite-4.0-h-small",
    "supports": "Model-card architecture table: 4 attention / 36 Mamba2 layers, 32 attention heads, 8 KV heads, 128K sequence length, 32B/9B params (card states head_dim 64 — contradicted by weights)"
   }
  ],
  "year_dec": 2025.7916666666667
 },
 {
  "name": "Granite-4.0-H-Tiny",
  "organization": "IBM",
  "release_date": "2025-10",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 SSD constant-size recurrent state; 36 Mamba-2 layers + 4 full attention layers. Hybrid MoE (64 experts, 6 active, mamba_n_heads=48).",
  "rho": 0.1,
  "confidence": "high",
  "context_length": 131072,
  "total_layers": 40,
  "global_attention_layers": 4,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 36,
  "hidden_size": 1536,
  "kv_heads": 4,
  "head_dim": 128,
  "param_count_B": 7,
  "kv_mem_method": "Global attention only (4 layers). KV_bytes/token = 2 * 4 * 4 kv_heads * 128 head_dim * 2 bytes = 8192 B/tok; *1e6/1024^3 = 7.63 GiB per 1M tokens. head_dim=128 verified from weights (k_proj=[512,1536] => 512/4=128); model-card table says 64 (incorrect). hidden_size/num_heads=1536/12=128 coincides. Mamba-2 state excluded (O(1) in L). NOPE positional.",
  "kv_mem_per_1M_GiB_bf16": 7.63,
  "attention_pattern": "9:1 Mamba-2:attention. 4 global softmax attention layers at indices 5,15,25,35; 36 Mamba-2. No sliding-window. position_embedding_type='nope'.",
  "global_attention_layers_note": "",
  "kv_mem_per_1M_GiB_bf16_note": "",
  "capability_notes": "7B total / 1B active MoE. Designed for low-latency edge/local and as a fast function-calling building block in agentic workflows. IBM: even the smallest Granite 4.0 models outperform the prior Granite 3.3 8B at <half the size. 128K context, whole-family >70% RAM-reduction claim. No public RULER/NIAH per-task numbers on the card.",
  "organization_note": "",
  "sources": [
   {
    "url": "https://huggingface.co/ibm-granite/granite-4.0-h-tiny/raw/main/config.json",
    "supports": "num_hidden_layers=40, layer_types (attention at 5,15,25,35 => 4/36), hidden_size=1536, num_attention_heads=12, num_key_value_heads=4, num_local_experts=64, num_experts_per_tok=6, mamba_n_heads=48, max_position_embeddings=131072, position_embedding_type=nope"
   },
   {
    "url": "https://huggingface.co/ibm-granite/granite-4.0-h-tiny/resolve/main/model-00001-of-00003.safetensors",
    "supports": "Ground-truth head_dim: layer.5 q_proj=[1536,1536], k_proj=[512,1536], v_proj=[512,1536] => head_dim = 512/4 kv_heads = 128 (model-card 'head_dim 64' is incorrect)"
   },
   {
    "url": "https://huggingface.co/ibm-granite/granite-4.0-h-tiny",
    "supports": "Card table: 4 attention/36 Mamba2, 12 heads, 4 KV heads, 7B total / 1B active, 128K"
   },
   {
    "url": "https://www.ibm.com/new/announcements/ibm-granite-4-0-hyper-efficient-high-performance-hybrid-models",
    "supports": "H-Tiny 7B total/1B active hybrid MoE; edge/agentic positioning; release Oct 2025"
   }
  ],
  "year_dec": 2025.7916666666667
 },
 {
  "name": "Granite-4.0-H-Micro",
  "organization": "IBM",
  "release_date": "2025-10",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 SSD constant-size recurrent state; 36 Mamba-2 + 4 full attention layers. DENSE feedforward (no MoE): num_local_experts=0, mamba_n_heads=64.",
  "rho": 0.1,
  "confidence": "high",
  "context_length": 131072,
  "total_layers": 40,
  "global_attention_layers": 4,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 36,
  "hidden_size": 2048,
  "kv_heads": 8,
  "head_dim": 64,
  "param_count_B": 3,
  "kv_mem_method": "Global attention only (4 layers). KV_bytes/token = 2 * 4 * 8 kv_heads * 64 head_dim * 2 bytes = 8192 B/tok; *1e6/1024^3 = 7.63 GiB per 1M tokens. head_dim=64 verified from weights (k_proj=[512,2048] => 512/8=64); here hidden_size/num_heads=2048/32=64 coincides and the model-card '64' is correct. Mamba-2 state excluded. NOPE positional.",
  "kv_mem_per_1M_GiB_bf16": 7.63,
  "attention_pattern": "9:1 Mamba-2:attention. 4 global softmax attention layers at indices 5,15,25,35; 36 Mamba-2. Dense FFN (not MoE). No sliding-window. position_embedding_type='nope'.",
  "global_attention_layers_note": "",
  "kv_mem_per_1M_GiB_bf16_note": "",
  "capability_notes": "3B dense-hybrid (no MoE). Same 9:1 hybrid backbone as Tiny/Small but conventional dense feedforward instead of MoE. Edge/local + fast-task building block. 128K context; whole-family >70% RAM-reduction claim. Outperforms prior Granite 3.3 8B per IBM. No public RULER/NIAH per-task numbers.",
  "organization_note": "",
  "sources": [
   {
    "url": "https://huggingface.co/ibm-granite/granite-4.0-h-micro/raw/main/config.json",
    "supports": "num_hidden_layers=40, layer_types (4 attention at 5,15,25,35 / 36 mamba), hidden_size=2048, num_attention_heads=32, num_key_value_heads=8, num_local_experts=0 (dense), mamba_n_heads=64, max_position_embeddings=131072, position_embedding_type=nope"
   },
   {
    "url": "https://huggingface.co/ibm-granite/granite-4.0-h-micro/resolve/main/model-00001-of-00002.safetensors",
    "supports": "Ground-truth head_dim: layer.5 q_proj=[2048,2048], k_proj=[512,2048] => head_dim=512/8=64"
   },
   {
    "url": "https://huggingface.co/ibm-granite/granite-4.0-h-micro",
    "supports": "Card table: 4 attention/36 Mamba2, 32 heads, 8 KV heads, head_dim 64, 3B params, 128K"
   },
   {
    "url": "https://www.ibm.com/new/announcements/ibm-granite-4-0-hyper-efficient-high-performance-hybrid-models",
    "supports": "H-Micro described as a 3B dense hybrid model (dense FFN, not MoE); release Oct 2025"
   }
  ],
  "year_dec": 2025.7916666666667
 },
 {
  "name": "Granite-4.0-Micro",
  "organization": "IBM",
  "release_date": "2025-10",
  "family_type": "dense",
  "state_mechanism": "Conventional dense transformer with RoPE — NO Mamba/SSM layers. All 40 layers are full softmax self-attention. Provided for platforms/communities not yet supporting hybrid architectures.",
  "rho": 1,
  "confidence": "high",
  "context_length": 131072,
  "total_layers": 40,
  "global_attention_layers": 40,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 0,
  "hidden_size": 2560,
  "kv_heads": 8,
  "head_dim": 64,
  "param_count_B": 3,
  "kv_mem_method": "ALL 40 layers are full global attention. KV_bytes/token = 2 * 40 * 8 kv_heads * 64 head_dim * 2 bytes = 81920 B/tok; *1e6/1024^3 = 76.29 GiB per 1M tokens. head_dim=64 verified from weights (k_proj=[512,2560] => 512/8=64; hidden_size/num_heads=2560/40=64 coincides). Uses RoPE (rope_theta=1e7). This dense baseline is the contrast point: ~5-10x the growing-KV footprint of the hybrid H-variants.",
  "kv_mem_per_1M_GiB_bf16": 76.29,
  "attention_pattern": "Pure dense transformer: 40/40 full global softmax attention layers, GQA (40 query heads, 8 KV heads), RoPE positional. No Mamba, no sliding window. This is the conventional-architecture sibling, NOT a hybrid.",
  "global_attention_layers_note": "",
  "kv_mem_per_1M_GiB_bf16_note": "",
  "capability_notes": "3B dense conventional transformer. Included for ecosystems lacking hybrid (Mamba) kernel support. IBM: significantly outperforms Granite 3.3 8B despite being a conventional architecture, attributing gains to training/data rather than architecture. 128K context. Useful as the dense reference point against which the hybrid models' KV/memory savings are measured.",
  "organization_note": "",
  "sources": [
   {
    "url": "https://huggingface.co/ibm-granite/granite-4.0-micro/raw/main/config.json",
    "supports": "num_hidden_layers=40, layer_types = all 'attention' (40/40), hidden_size=2560, num_attention_heads=40, num_key_value_heads=8, num_local_experts=0, position_embedding_type='rope', rope_theta=10000000, max_position_embeddings=131072"
   },
   {
    "url": "https://huggingface.co/ibm-granite/granite-4.0-micro/resolve/main/model.safetensors",
    "supports": "Ground-truth head_dim: layer.0/5 q_proj=[2560,2560], k_proj=[512,2560] => head_dim=512/8=64; confirms all-attention dense stack"
   },
   {
    "url": "https://huggingface.co/ibm-granite/granite-4.0-micro",
    "supports": "Card table: 40 attention, 40 heads, 8 KV heads, head_dim 64, 3B, dense (no Mamba2), 128K"
   },
   {
    "url": "https://www.ibm.com/new/announcements/ibm-granite-4-0-hyper-efficient-high-performance-hybrid-models",
    "supports": "Granite-4.0-Micro = 3B dense conventional attention-driven transformer, included for platforms not yet supporting hybrid; release Oct 2025"
   }
  ],
  "year_dec": 2025.7916666666667
 },
 {
  "name": "Bamba-9B (v1)",
  "organization": "IBM (with Princeton, CMU, UIUC; on IBM Research blog as IBM model)",
  "release_date": "2024-12",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 SSD constant-size recurrent state; 29 Mamba-2 layers interleaved with 3 full softmax attention layers (GQA). Dense FFN (intermediate_size=14336), not MoE.",
  "rho": 0.09375,
  "confidence": "high",
  "context_length": 4096,
  "total_layers": 32,
  "global_attention_layers": 3,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 29,
  "hidden_size": 4096,
  "kv_heads": 8,
  "head_dim": 128,
  "param_count_B": 9,
  "kv_mem_method": "Global attention only (3 layers). KV_bytes/token = 2 * 3 * 8 kv_heads * 128 head_dim * 2 bytes = 12288 B/tok; *1e6/1024^3 = 11.44 GiB per 1M tokens. head_dim=128 verified from weights (k_proj=[1024,4096] => 1024/8=128). Note partial_rotary_factor=0.5 / attn_rotary_emb=64: RoPE applied to only 64 of the 128 head dims, but the full 128-dim K and V are cached, so the figure uses head_dim=128. Mamba-2 state is O(1) in L and excluded. v1 trained context 4096 (max_position_embeddings=4096).",
  "kv_mem_per_1M_GiB_bf16": 11.44,
  "attention_pattern": "29 Mamba-2 + 3 full global softmax attention layers at indices 9,18,27 (attn_layer_indices). GQA: 32 query heads, 8 KV heads. ~9:1-ish Mamba:attention (3/32 attention). No sliding-window. Partial RoPE (half of head_dim).",
  "global_attention_layers_note": "",
  "kv_mem_per_1M_GiB_bf16_note": "",
  "capability_notes": "9B; trained on ~2T tokens (vs 15T for Llama-3.1-8B) yet competitive, running ~2x faster than similar-size transformers by collapsing KV cache to 3 attention layers. v1 MMLU=60.77 (vs Llama-3.1-8B 66.26). Long-context PhoneBook task: after context extension performs well up to 16K without tuning, beating Llama2-7B and Llama3-8B. Known gaps vs Llama on math (GSM8K/MATH) and MMLU. Fully open data/recipe.",
  "organization_note": "",
  "sources": [
   {
    "url": "https://huggingface.co/ibm-ai-platform/Bamba-9B/raw/main/config.json",
    "supports": "num_hidden_layers=32, attn_layer_indices=[9,18,27] (3 attention/29 mamba), hidden_size=4096, num_attention_heads=32, num_key_value_heads=8, attn_rotary_emb=64, mamba_n_heads=128, max_position_embeddings=4096, model_type=bamba"
   },
   {
    "url": "https://huggingface.co/blog/bamba",
    "supports": "Num layers 32, Num attention layers 3, Num Mamba2 layers 29; GQA 8 KV-heads, 32 heads; Mamba2 head dim 64; MMLU 60.77 vs Llama-3.1-8B 66.26; PhoneBook long-context to 16K beats Llama2-7B/Llama3-8B; ~2x faster, ~2T training tokens; constant-size Mamba state shrinks KV cache"
   },
   {
    "url": "https://research.ibm.com/blog/bamba-ssm-transformer-model",
    "supports": "IBM Bamba attention-state-space hybrid; ~2x speedup via reduced KV-cache; collaboration framing"
   }
  ],
  "year_dec": 2024.9583333333333
 },
 {
  "name": "Bamba-9B-v2",
  "organization": "IBM (with Princeton, CMU, UIUC)",
  "release_date": "2025-04",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 SSD constant-size recurrent state; 29 Mamba-2 layers + 3 full softmax attention layers (GQA). Same backbone as v1, +1T additional training tokens and extended context.",
  "rho": 0.09375,
  "confidence": "high",
  "context_length": 262144,
  "total_layers": 32,
  "global_attention_layers": 3,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 29,
  "hidden_size": 4096,
  "kv_heads": 8,
  "head_dim": 128,
  "param_count_B": 9,
  "kv_mem_method": "Global attention only (3 layers). KV_bytes/token = 2 * 3 * 8 kv_heads * 128 head_dim * 2 bytes = 12288 B/tok; *1e6/1024^3 = 11.44 GiB per 1M tokens. head_dim=128 verified from weights (v2 model.safetensors: layer.9 q_proj=[4096,4096], k_proj=[1024,4096] => 1024/8=128). partial_rotary_factor=0.5 (RoPE on half the head dims) but full 128-dim KV cached. Mamba-2 state O(1) excluded. v2 config max_position_embeddings=262144 (256K).",
  "kv_mem_per_1M_GiB_bf16": 11.44,
  "attention_pattern": "29 Mamba-2 + 3 global softmax attention at indices 9,18,27. GQA 32 q / 8 KV heads. No sliding-window. Partial RoPE (rotary on 64 of 128 dims). config max_position_embeddings=262144.",
  "global_attention_layers_note": "",
  "kv_mem_per_1M_GiB_bf16_note": "",
  "capability_notes": "9B; v2 adds ~1T tokens over v1 (total ~3T). MMLU(5-shot)=67.92, ARC-C=63.57, Hellaswag=83.85, TruthfulQA=50.86, GSM8K=41.70 — closes the v1 MMLU gap to roughly Llama-3.1-8B level. Long-context evals (config supports 256K) credited to UIUC; per-task RULER numbers not on the card. Same ~2x inference-speed / constant-KV advantage from the 3-attention-layer hybrid.",
  "organization_note": "",
  "sources": [
   {
    "url": "https://huggingface.co/ibm-ai-platform/Bamba-9B-v2/raw/main/config.json",
    "supports": "num_hidden_layers=32, attn_layer_indices=[9,18,27], hidden_size=4096, num_attention_heads=32, num_key_value_heads=8, attn_rotary_emb=64, partial_rotary_factor=0.5, mamba_n_heads=128, max_position_embeddings=262144, model_type=bamba"
   },
   {
    "url": "https://huggingface.co/ibm-ai-platform/Bamba-9B-v2/resolve/main/model.safetensors",
    "supports": "Ground-truth head_dim: layer.9 q_proj=[4096,4096], k_proj=[1024,4096] => head_dim=128"
   },
   {
    "url": "https://huggingface.co/ibm-ai-platform/Bamba-9B-v2",
    "supports": "v2 trained +1T tokens over v1; MMLU 67.92 (5-shot), ARC-C 63.57, GSM8K 41.70, Hellaswag 83.85, TruthfulQA 50.86; long-context evals by UIUC"
   }
  ],
  "year_dec": 2025.2916666666667
 },
 {
  "name": "Qwen3-Next-80B-A3B (Instruct / Thinking)",
  "organization": "Alibaba (Qwen team)",
  "release_date": "2025-09",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Gated DeltaNet (gated delta-rule linear attention, a gated Mamba2/DeltaNet variant) in 3 of every 4 layers, interleaved with full softmax Gated Attention (GQA + partial RoPE) in 1 of every 4 layers. Linear/recurrent state per GDN layer is fixed-size (does not grow with sequence length); the full-attention layers carry the only Theta(L)-growing KV cache.",
  "rho": 0.25,
  "confidence": "high",
  "param_count_B": 80,
  "total_layers": 48,
  "global_attention_layers": 12,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 36,
  "attention_pattern": "Hybrid Layout (from official model card): 12 * (3 * (Gated DeltaNet -> MoE) -> 1 * (Gated Attention -> MoE)). full_attention_interval=4 in config.json over 48 layers => exactly 12 full-attention layers + 36 Gated DeltaNet layers. use_sliding_window=false (no sliding-window layers).",
  "hidden_size": 2048,
  "kv_heads": 2,
  "head_dim": 256,
  "context_length": 262144,
  "kv_mem_method": "bf16 KV only on the 12 full (global, softmax) attention layers. KV_bytes/token = 2(K+V) * 12 global layers * 2 kv_heads * 256 head_dim * 2 bytes = 24,576 B/token. * 1e6 / 1024^3 = 22.89 GiB per 1M tokens. The 36 Gated DeltaNet layers store a fixed-size recurrent state independent of L, so they are excluded. Note: head_dim=256 is stored in full in the KV cache even though partial_rotary_factor=0.25 means RoPE is applied to only 64 of those dims.",
  "kv_mem_per_1M_GiB_bf16": 22.89,
  "state_mechanism_detail": "",
  "capability_notes": "Long context: 262,144 native, extensible to ~1,010,000 with YaRN. On the 1M-version RULER benchmark (YaRN enabled) Qwen3-Next-80B-A3B-Instruct scores 93.5 @256K, 86.9 @512K, 80.3 @1M; official card states it outperforms Qwen3-30B-A3B-Instruct-2507 (which has MORE full-attention layers) across all lengths and beats the larger Qwen3-235B-A22B-Instruct-2507 within 256K. Short-context/reasoning on par with or above dense peers: MMLU-Pro 80.6, AIME25 69.5, LiveBench 75.8, Arena-Hard v2 82.7; base model reported comparable to dense Qwen3-32B at <10% training cost and >10x inference throughput beyond 32K context. Activated params 3B of 80B (1:50-ish MoE activation).",
  "kv_lora_rank": null,
  "notes": "MoE: 512 experts, 10 routed activated + 1 shared (num_experts=512, num_experts_per_tok=10 in config.json). model_type=qwen3_next. linear (GDN) heads: linear_num_key_heads=16, linear_num_value_heads=32, linear_key/value_head_dim=128, linear_conv_kernel_dim=4. rope_theta=1e7, partial_rotary_factor=0.25, vocab_size=151936, bf16. Two released checkpoints share this identical architecture: -Instruct (released 2025-09-11) and -Thinking (2025-09-10). rho cross-check: config full_attention_interval=4 over 48 layers and model-card '12 * (3 GDN + 1 Gated Attn)' both independently give 12/48 = 0.25.",
  "sources": [
   {
    "url": "https://huggingface.co/Qwen/Qwen3-Next-80B-A3B-Instruct/raw/main/config.json",
    "supports": "num_hidden_layers=48, hidden_size=2048, num_attention_heads=16, num_key_value_heads=2, head_dim=256, full_attention_interval=4, use_sliding_window=false, num_experts=512, num_experts_per_tok=10, max_position_embeddings=262144, partial_rotary_factor=0.25, rope_theta=1e7, vocab_size=151936, model_type=qwen3_next, linear head dims"
   },
   {
    "url": "https://huggingface.co/Qwen/Qwen3-Next-80B-A3B-Instruct",
    "supports": "Hybrid Layout '12 * (3 * (Gated DeltaNet -> MoE) -> 1 * (Gated Attention -> MoE))' => 12 full-attn / 36 GDN layers; 80B total / 3B activated; 512 experts, 10 routed + 1 shared; 262144 native, ~1,010,000 with YaRN; RULER 93.5/86.9/80.3 at 256K/512K/1M; MMLU-Pro 80.6, AIME25 69.5, LiveBench 75.8, Arena-Hard v2 82.7"
   },
   {
    "url": "https://vllm.ai/blog/2025-09-11-qwen3-next",
    "supports": "Hybrid Gated DeltaNet (linear attention) + Full Attention interleaved; 80B with 3B active per token; ~1:50 MoE activation ratio; release context Sep 11 2025"
   },
   {
    "url": "https://en.wikipedia.org/wiki/Qwen",
    "supports": "Qwen3-Next released September 2025; two checkpoints Instruct and Thinking"
   }
  ],
  "year_dec": 2025.7083333333333
 },
 {
  "name": "Qwen3.5-397B-A17B (flagship MoE)",
  "organization": "Alibaba (Qwen team)",
  "release_date": "2026-02",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Same 3:1 hybrid as Qwen3-Next: Gated DeltaNet linear attention in 3 of 4 layers + full softmax Gated Attention (GQA + partial RoPE) in 1 of 4. GDN layers hold fixed-size recurrent state; only the 15 full-attention layers have Theta(L) KV cache.",
  "rho": 0.25,
  "confidence": "high",
  "param_count_B": 397,
  "total_layers": 60,
  "global_attention_layers": 15,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 45,
  "attention_pattern": "Official model card Hybrid Layout: 15 * (3 * (Gated DeltaNet -> MoE) -> 1 * (Gated Attention -> MoE)). config.json full_attention_interval=4 over 60 layers => 15 full-attention + 45 linear (GDN). layer_types list reported as 45 linear_attention / 15 full_attention.",
  "hidden_size": 4096,
  "kv_heads": 2,
  "head_dim": 256,
  "context_length": 262144,
  "kv_mem_method": "bf16 KV on the 15 full (global) attention layers only. KV_bytes/token = 2 * 15 * 2 kv_heads * 256 head_dim * 2 bytes = 30,720 B/token. * 1e6 / 1024^3 = 28.61 GiB per 1M tokens. 45 GDN layers excluded (fixed-size state). head_dim=256 fully stored despite partial_rotary_factor=0.25.",
  "kv_mem_per_1M_GiB_bf16": 28.61,
  "state_mechanism_detail": "",
  "capability_notes": "397B total / 17B active. Context 262,144 native, extensible to ~1,010,000 via YaRN. Benchmarks (official card): MMLU-Pro 79.0, AIME26 91.3, LiveCodeBench v6 83.6; agentic/coding SWE-bench Verified 76.4, BFCL-V4 72.9; native-multimodal (vision) MathVision 88.6, MathVista-mini 90.3. Card positions it competitively against Claude 4.5 Opus, GPT-5.2, Gemini-3 Pro. Native multimodal (text/image/video); supports 201 languages/dialects.",
  "kv_lora_rank": null,
  "notes": "MoE: 512 experts, 10 routed + 1 shared (num_experts=512, num_experts_per_tok=10). model_type=qwen3_5_moe, architectures=[Qwen3_5MoeForConditionalGeneration]. linear_num_key_heads=16, linear_num_value_heads=64, linear_key/value_head_dim=128. vocab_size=248320, rope_theta=1e7, partial_rotary_factor=0.25, bf16. Qwen3.5 family was released around 2026-02-16/17 (eve of Chinese New Year). rho cross-check: full_attention_interval=4 over 60 layers AND card '15 * (3 GDN + 1 Gated Attn)' both give 15/60 = 0.25 -- IDENTICAL ratio to Qwen3-Next. So Qwen3.5 EXISTS and keeps rho=1/4.",
  "sources": [
   {
    "url": "https://huggingface.co/Qwen/Qwen3.5-397B-A17B/raw/main/config.json",
    "supports": "num_hidden_layers=60, hidden_size=4096, num_attention_heads=32, num_key_value_heads=2, head_dim=256, full_attention_interval=4, layer_types=45 linear+15 full, num_experts=512, num_experts_per_tok=10, shared_expert_intermediate_size=1024, vocab_size=248320, rope_theta=1e7, partial_rotary_factor=0.25, model_type=qwen3_5_moe"
   },
   {
    "url": "https://huggingface.co/Qwen/Qwen3.5-397B-A17B",
    "supports": "Hybrid Layout '15 * (3 * (Gated DeltaNet -> MoE) -> 1 * (Gated Attention -> MoE))'; 60 layers; 397B total / 17B active; 512 experts, 10 routed + 1 shared; 262144 native / ~1,010,000 YaRN; MMLU-Pro 79.0, AIME26 91.3, LiveCodeBench v6 83.6, SWE-bench Verified 76.4, BFCL-V4 72.9, MathVision 88.6, MathVista-mini 90.3; release Feb 2026"
   },
   {
    "url": "https://www.cnbc.com/2026/02/17/china-alibaba-qwen-ai-agent-latest-model.html",
    "supports": "Qwen3.5 released Feb 16 2026 (eve of Chinese New Year); 397B total / 17B active; 256 experts mention; native multimodal; 201 languages; native 262K context"
   },
   {
    "url": "https://en.wikipedia.org/wiki/Qwen",
    "supports": "Qwen3.5 released February 2026, open-weights; Qwen3.5-397B-A17B referenced"
   }
  ],
  "year_dec": 2026.125
 },
 {
  "name": "Qwen3.5-122B-A10B (MoE)",
  "organization": "Alibaba (Qwen team)",
  "release_date": "2026-02",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Same 3:1 Gated DeltaNet + full Gated Attention hybrid as the rest of the Qwen3.5 family (3 linear : 1 full per block).",
  "rho": 0.25,
  "confidence": "medium",
  "param_count_B": 122,
  "total_layers": null,
  "global_attention_layers": null,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": null,
  "attention_pattern": "Reported as the same full_attention_interval=4 (3 GDN : 1 Gated Attention) hybrid stack used across the Qwen3.5 family, but I did not fetch this variant's own config.json, so exact total_layers and the count of full-attention layers are not confirmed here.",
  "hidden_size": null,
  "kv_heads": null,
  "head_dim": 256,
  "context_length": 262144,
  "kv_mem_method": "Not computed: per-variant config.json (total_layers, kv_heads) was not fetched for the 122B model. With confirmed family pattern rho=0.25 and head_dim=256, the KV figure would follow the same formula once layer count and kv_heads are read from its config.json.",
  "kv_mem_per_1M_GiB_bf16": null,
  "state_mechanism_detail": "",
  "capability_notes": "122B total / 10B active; described as aimed at agentic reasoning tasks. Detailed benchmarks not separately captured from a primary source here.",
  "kv_lora_rank": null,
  "notes": "Listed as a released Qwen3.5 variant (Qwen3.5-122B-A10B). Architecture/ratio inherited from the family (rho=1/4) but NOT individually verified against its own config.json in this pass -- hence medium confidence and null layer fields. To finalize, fetch https://huggingface.co/Qwen/Qwen3.5-122B-A10B/raw/main/config.json.",
  "sources": [
   {
    "url": "https://www.marktechpost.com/2026/02/24/alibaba-qwen-team-releases-qwen-3-5-medium-model-series-a-production-powerhouse-proving-that-smaller-ai-models-are-smarter/",
    "supports": "Qwen3.5-122B-A10B listed as a released variant with 10B active params, aimed at agentic reasoning; family integrates Gated Delta Networks (linear) with Gated Attention"
   }
  ],
  "year_dec": 2026.125
 },
 {
  "name": "Qwen3.5-35B-A3B (MoE)",
  "organization": "Alibaba (Qwen team)",
  "release_date": "2026-02",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Same 3:1 hybrid: Gated DeltaNet linear attention (3 of 4 layers) + full softmax Gated Attention (1 of 4). GDN state fixed-size; only the 10 full-attention layers grow KV with L.",
  "rho": 0.25,
  "confidence": "high",
  "param_count_B": 35,
  "total_layers": 40,
  "global_attention_layers": 10,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 30,
  "attention_pattern": "config.json full_attention_interval=4 over 40 layers => 10 full_attention + 30 linear_attention (layer_types reported 10 full / 30 linear).",
  "hidden_size": 2048,
  "kv_heads": 2,
  "head_dim": 256,
  "context_length": 262144,
  "kv_mem_method": "bf16 KV on 10 full (global) attention layers. KV_bytes/token = 2 * 10 * 2 kv_heads * 256 head_dim * 2 bytes = 20,480 B/token. * 1e6 / 1024^3 = 19.07 GiB per 1M tokens. 30 GDN layers excluded.",
  "kv_mem_per_1M_GiB_bf16": 19.07,
  "state_mechanism_detail": "",
  "capability_notes": "35B total / 3B active. Marketed in the Qwen3.5 'Medium' series as a small MoE where 3B active outperforms a predecessor with 22B active. Native multimodal family; 262K native context. Variant-specific long-context RULER not separately captured here.",
  "kv_lora_rank": null,
  "notes": "MoE: 256 experts, num_experts_per_tok=8, 1 shared (shared_expert_intermediate_size=512) -- note this is HALF the expert count of the 397B flagship. model_type=qwen3_5_moe. linear_num_key_heads=16, linear_num_value_heads=32. rho cross-check from config: 10/40 = 0.25, identical family ratio.",
  "sources": [
   {
    "url": "https://huggingface.co/Qwen/Qwen3.5-35B-A3B/raw/main/config.json",
    "supports": "num_hidden_layers=40, hidden_size=2048, num_attention_heads=16, num_key_value_heads=2, head_dim=256, full_attention_interval=4, layer_types=10 full+30 linear, num_experts=256, num_experts_per_tok=8, shared_expert_intermediate_size=512, model_type=qwen3_5_moe"
   },
   {
    "url": "https://www.marktechpost.com/2026/02/24/alibaba-qwen-team-releases-qwen-3-5-medium-model-series-a-production-powerhouse-proving-that-smaller-ai-models-are-smarter/",
    "supports": "Qwen3.5-35B-A3B listed (35B total / 3B active), MoE; 3B active outperforms 22B-active predecessor; family uses Gated Delta Networks + Gated Attention"
   }
  ],
  "year_dec": 2026.125
 },
 {
  "name": "Qwen3.5-4B (dense)",
  "organization": "Alibaba (Qwen team)",
  "release_date": "2026-02",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Dense (non-MoE) hybrid: still 3:1 Gated DeltaNet linear attention + full Gated Attention layerwise. NOT a pure dense transformer -- it keeps the same hybrid token-mixing as the MoE siblings; only the FFN is dense (mlp_only_layers empty, no experts).",
  "rho": 0.25,
  "confidence": "high",
  "param_count_B": 4,
  "total_layers": 32,
  "global_attention_layers": 8,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "attention_pattern": "config.json full_attention_interval=4 over 32 layers => 8 full_attention + 24 linear_attention. Layout 8 * (3 * (Gated DeltaNet -> FFN) -> 1 * (Gated Attention -> FFN)).",
  "hidden_size": 2560,
  "kv_heads": 4,
  "head_dim": 256,
  "context_length": 262144,
  "kv_mem_method": "bf16 KV on 8 full (global) attention layers. NOTE kv_heads=4 here (GQA), unlike the MoE variants' 2. KV_bytes/token = 2 * 8 * 4 kv_heads * 256 head_dim * 2 bytes = 32,768 B/token. * 1e6 / 1024^3 = 30.52 GiB per 1M tokens. 24 GDN layers excluded.",
  "kv_mem_per_1M_GiB_bf16": 30.52,
  "state_mechanism_detail": "",
  "capability_notes": "Smallest dense member of the Qwen3.5 family; 262K native context. Useful as a hybrid-vs-dense control point: same rho=1/4 hybrid stack as the big MoE models but only 4B dense params. Variant-specific benchmark scores not separately captured here.",
  "kv_lora_rank": null,
  "notes": "Dense (no MoE): num_experts absent, mlp_only_layers empty, model_type=qwen3_5. linear_num_key_heads=16, linear_num_value_heads=32, linear_key/value_head_dim=128. vocab_size=248320, rope_theta=1e7, partial_rotary_factor=0.25. rho cross-check: 8/32 = 0.25, same family ratio. Demonstrates the 3:1 hybrid is applied even to dense small models, not just MoE.",
  "sources": [
   {
    "url": "https://huggingface.co/Qwen/Qwen3.5-4B/raw/main/config.json",
    "supports": "num_hidden_layers=32, hidden_size=2560, num_attention_heads=16, num_key_value_heads=4, head_dim=256, full_attention_interval=4, layer_types=8 full+24 linear, dense (mlp_only_layers empty, no experts), vocab_size=248320, rope_theta=1e7, partial_rotary_factor=0.25, model_type=qwen3_5"
   },
   {
    "url": "https://huggingface.co/docs/transformers/model_doc/qwen3_5",
    "supports": "Qwen3.5 is hybrid interleaving full attention (GQA+RoPE) and Gated DeltaNet linear attention; layer_types per-layer list of linear_attention/full_attention encoding the 3:1 stack via full_attention_interval; default every 4th layer is full attention (~75% linear / 25% full)"
   }
  ],
  "year_dec": 2026.125
 },
 {
  "name": "Kimi-Linear-48B-A3B-Base",
  "organization": "Moonshot AI (Kimi Team)",
  "release_date": "2025-10",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Layerwise hybrid: Kimi Delta Attention (KDA) linear-attention layers (a fine-grained, channel-wise-gated refinement of Gated DeltaNet / a constrained DPLR delta-rule with a fixed-size matrix-valued recurrent state, head_dim=128) interleaved 3 KDA : 1 MLA with full Multi-head Latent Attention layers. MLA layers use NoPE (no RoPE); positional information is delegated entirely to the KDA layers. MoE FFN (256 routed experts, 8 active, 1 shared; first layer dense).",
  "rho": 0.2593,
  "confidence": "high",
  "total_layers": 27,
  "global_attention_layers": 7,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 20,
  "attention_pattern": "27-layer stack. config.json linear_attn_config gives full_attn_layers=[4,8,12,16,20,24,27] (7 full MLA layers) and kda_layers=[1,2,3,5,6,7,9,10,11,13,14,15,17,18,19,21,22,23,25,26] (20 KDA linear layers). Pattern is 3 KDA then 1 MLA repeating, with the final layer (27) also MLA. Paper/README headline this as a 'uniform 3:1 KDA:MLA ratio'; the realized count is 20:7 = 2.857:1 (not exactly 3:1) because 27 layers with MLA every 4th + final layer yields 7 global layers, not 6.75. rho = 7/27 = 0.259.",
  "kv_heads": 32,
  "head_dim": 72,
  "hidden_size": 2304,
  "context_length": 1048576,
  "param_count_B": 48,
  "kv_mem_method": "Global (Θ(L)-growing) KV is only the 7 MLA full-attention layers; the 20 KDA layers carry a fixed-size recurrent state (Θ(1) in L, ~d_k*d_v=128*128 per head) so contribute ~0 to L-growing cache. MLA uses NoPE (config mla_use_nope=true), so the per-token cache is the compressed latent of dimension kv_lora_rank=512 only (no decoupled RoPE key stored), shared across heads. KV_bytes/token = n_global * kv_lora_rank * 2 bytes(bf16) = 7 * 512 * 2 = 7168 B; per 1M tokens = 7168*1e6/1024^3 = 6.68 GiB. (If the standard MLA decoupled-RoPE key of qk_rope_head_dim=64 were additionally cached, it would be 7*(512+64)*2 = 8064 B/token = 7.51 GiB/1M; reported value uses the NoPE latent-only figure consistent with this model's config.) Paper claims this design reduces KV-cache usage by up to 75% vs a full-MLA model and gives up to 6x (6.3x theoretical / 2.3x measured at 1M) decoding throughput at 1M context.",
  "kv_mem_per_1M_GiB_bf16": 6.68,
  "capability_notes": "MoE: 48B total / 3B activated params, 8/256 routed experts + 1 shared, MoE on all but first (dense) layer. Pretrained 5.7T tokens (architecture/ablations validated at 1.4T tokens), 4096-token training window, supports up to 1M context. State-tracking / long-context fingerprints (paper Tables, all vs MLA and hybrid GDN-H baselines at 1.4T): RULER 84.3 (best; MLA 81.3, GDN-H 80.5), MRCR 29.6 (best), HELMET-ICL 90.0 (best), RepoQA 68.5 (best), LongBench-V2 35.0, Frames 58.8, long-context overall avg 54.5 (best). Synthetic state-tracking (Palindrome, MQAR, Stack): KDA > GDN > Mamba2, with Mamba2 failing all; KDA converges fastest on recall-intensive MQAR and palindrome. Short-context on par with / better than dense+MLA peers: HellaSwag 82.9, MMLU 73.8, MMLU-Pro 51.0, BBH 72.9, GSM8K 83.9, MATH 54.7, TriviaQA 71.7, CEval 79.5, CMMLU 80.8 (Base pretrain, best per column vs MLA/GDN-H). Scaling-law: ~1.16x compute efficiency vs MLA at compute-optimal.",
  "notes": "Base (pre-trained, non-instruct) checkpoint. Architecture identical to the Instruct checkpoint (same config.json). model_type=kimi_linear, architectures=KimiLinearForCausalLM. Backbone follows Moonlight/Kimi-K2-style MoE. MLA fields: kv_lora_rank=512, q_lora_rank=null, qk_nope_head_dim=128, qk_rope_head_dim=64, v_head_dim=128, num_attention_heads=num_key_value_heads=32, mla_use_nope=true. head_dim=72 at the top level refers to the per-head dim of the MoE/dense projection bookkeeping (hidden_size 2304 / 32 = 72); the MLA attention itself uses qk_nope=128/qk_rope=64/v=128 and KDA uses head_dim=128 (linear_attn_config). MoE: num_experts=256, num_experts_per_token=8, num_shared_experts=1, moe_intermediate_size=1024, first_k_dense_replace=1, intermediate_size=9216. vocab_size=163840, rope_theta=10000, rms_norm_eps=1e-5. The '3:1' is the design/headline ratio; the realized layer count is 20 KDA : 7 MLA.",
  "sources": [
   {
    "url": "https://huggingface.co/moonshotai/Kimi-Linear-48B-A3B-Base/raw/main/config.json",
    "supports": "Gold config.json: num_hidden_layers=27; linear_attn_config full_attn_layers=[4,8,12,16,20,24,27] (7 MLA) and kda_layers (20 KDA, head_dim=128, num_heads=32); kv_lora_rank=512, qk_rope_head_dim=64, qk_nope_head_dim=128, v_head_dim=128, mla_use_nope=true, head_dim=72, hidden_size=2304, num_attention_heads=num_key_value_heads=32; MoE num_experts=256, num_experts_per_token=8, num_shared_experts=1, first_k_dense_replace=1; model_max_length=1048576; model_type=kimi_linear."
   },
   {
    "url": "https://arxiv.org/abs/2510.26692",
    "supports": "Tech report: 3B activated / 48B total params; layerwise hybrid of KDA and MLA; uniform 3:1 KDA:MLA ratio (best in ablation Table 1); NoPE on all MLA layers; KV-cache reduced up to 75%; up to 6x decoding throughput at 1M context; 5.7T-token final checkpoint, 4096 training window, 1M context support; RULER 84.3, MRCR 29.6, HELMET-ICL 90.0, RepoQA 68.5, long-context avg 54.5; short-context pretrain numbers (MMLU 73.8, MMLU-Pro 51.0, GSM8K 83.9, etc.); synthetic Palindrome/MQAR/Stack KDA>GDN>Mamba2; ~1.16x scaling efficiency vs MLA; MLA latent kv_lora_rank=512, qk_rope_head_dim=64."
   },
   {
    "url": "https://github.com/MoonshotAI/Kimi-Linear/blob/master/README.md",
    "supports": "Official repo: 48B total / 3B active; 3:1 KDA-to-global-MLA ratio; 5.7T training tokens; KV cache reduced up to 75%; 6x (6.3x TPOT vs MLA) decoding speedup at 1M; RULER 84.3 @128k with 3.98x speedup; MMLU-Pro 51.0 @4k."
   }
  ],
  "year_dec": 2025.7916666666667
 },
 {
  "name": "Kimi-Linear-48B-A3B-Instruct",
  "organization": "Moonshot AI (Kimi Team)",
  "release_date": "2025-10",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Layerwise hybrid: Kimi Delta Attention (KDA) linear-attention layers (fine-grained channel-wise-gated refinement of Gated DeltaNet, a constrained DPLR delta-rule with fixed-size matrix-valued recurrent state, head_dim=128) interleaved 3 KDA : 1 MLA with full Multi-head Latent Attention layers using NoPE. MoE FFN (256 routed experts, 8 active, 1 shared; first layer dense). Post-trained with SFT (math/code-heavy) + RLVR.",
  "rho": 0.2593,
  "confidence": "high",
  "total_layers": 27,
  "global_attention_layers": 7,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 20,
  "attention_pattern": "Identical to Base: 27 layers; full_attn_layers=[4,8,12,16,20,24,27] (7 MLA global) and 20 KDA linear layers. Headline '3:1 KDA:MLA' = realized 20:7 = 2.857:1; rho = 7/27 = 0.259.",
  "kv_heads": 32,
  "head_dim": 72,
  "hidden_size": 2304,
  "context_length": 1048576,
  "param_count_B": 48,
  "kv_mem_method": "Same as Base. Only the 7 MLA full-attention layers grow with L; 20 KDA layers carry a fixed-size recurrent state (~0 L-growing cache). MLA NoPE -> compressed latent kv_lora_rank=512 only per token per layer. KV_bytes/token = 7*512*2 = 7168 B; per 1M tokens = 6.68 GiB. (Latent+RoPE variant would be 7*(512+64)*2 = 7.51 GiB/1M.) Paper: up to 75% KV-cache reduction and up to 6x decode throughput at 1M context vs full-MLA.",
  "kv_mem_per_1M_GiB_bf16": 6.68,
  "capability_notes": "48B total / 3B activated MoE (8/256 + 1 shared). Instruct-tuned (multi-stage SFT extending Kimi-K2 SFT data with reasoning, then RLVR on math/code/STEM with truncated importance sampling + PTX loss). Instruct benchmarks (paper Table 4, 1.4T-pretrain SFT, vs MLA/GDN-H): MMLU 77.0, MMLU-Pro 67.4, MMLU-Redux 80.3, BBH 69.4, GPQA-Diamond 62.1, AIME 2025 21.3, MATH500 81.2, HMMT 2025 12.5, PolyMath-en 43.6, LiveCodeBench v6 26.0, EvalPlus 61.0 (Kimi Linear best on most general + several math/code). Long-context (RULER 84.3 @128k, MRCR 29.6, HELMET-ICL 90.0, RepoQA 68.5, avg 54.5) leads MLA and GDN-H. RL training: Kimi Linear's training/test accuracy on MATH500/AIME-2025 improves faster and widens its lead over MLA throughout RL. Short-context quality on par with or better than full-attention MLA peers.",
  "notes": "Instruct checkpoint; architecture/config.json identical to Base (transformers_version 4.57.1 vs 4.57.0 is the only diff). Same MLA/KDA/MoE fields as the Base record. arXiv v1 (v2) timestamp 1 Nov 2025; HF model card cites Oct 30, 2025 — release reported as 2025-10. The '3:1' ratio is the design headline; realized layer composition is 20 KDA : 7 MLA over 27 layers.",
  "sources": [
   {
    "url": "https://huggingface.co/moonshotai/Kimi-Linear-48B-A3B-Instruct/raw/main/config.json",
    "supports": "Gold config.json (identical architecture to Base): num_hidden_layers=27; full_attn_layers=[4,8,12,16,20,24,27] (7 MLA), kda_layers (20 KDA, head_dim=128); kv_lora_rank=512, qk_rope_head_dim=64, qk_nope_head_dim=128, v_head_dim=128, mla_use_nope=true, hidden_size=2304, num_attention_heads=num_key_value_heads=32; MoE num_experts=256/8 active/1 shared; model_max_length=1048576."
   },
   {
    "url": "https://huggingface.co/moonshotai/Kimi-Linear-48B-A3B-Instruct",
    "supports": "Model card: 48B total / 3B activated; 3:1 KDA:MLA; 1M context; KV cache reduced up to 75%; 6x faster decode at 1M; RULER 84.3 @128k with 3.98x speedup; MMLU-Pro 51.0 @4k; 5.7T training tokens; release Oct 30, 2025."
   },
   {
    "url": "https://arxiv.org/abs/2510.26692",
    "supports": "Tech report architecture and Instruct (SFT+RL) benchmark tables: MMLU 77.0, MMLU-Pro 67.4, BBH 69.4, GPQA-Diamond 62.1, AIME 2025 21.3, MATH500 81.2, LiveCodeBench v6 26.0; long-context RULER 84.3 / MRCR 29.6 / HELMET-ICL 90.0 / RepoQA 68.5 / avg 54.5; NoPE on MLA; 3:1 ratio best in ablation; RLVR recipe."
   }
  ],
  "year_dec": 2025.7916666666667
 },
 {
  "name": "Zamba-7B-v1",
  "organization": "Zyphra",
  "release_date": "2024-05",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-1 (selective SSM) backbone. A SINGLE shared attention+MLP transformer block (one set of weights) is invoked once at each 'hybrid' layer. The original token embeddings are concatenated to the block input at every invocation (so attention_hidden_size = 2*hidden_size).",
  "rho": 0.1711,
  "confidence": "high",
  "param_count_B": 7,
  "total_layers": 76,
  "global_attention_layers": 13,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 63,
  "attention_pattern": "Full (unbounded softmax, RoPE theta=10000) global self-attention at the 13 'hybrid' layers; all other 63 layers are Mamba-1. No sliding-window/local attention anywhere.",
  "hidden_size": 3712,
  "kv_heads": 16,
  "head_dim": 464,
  "context_length": 4096,
  "global_attention_layers_count_note": null,
  "kv_mem_per_1M_GiB_bf16": 359.5352,
  "kv_mem_method": "KV_bytes/token = 2(K+V) * global_attn_layers(13) * kv_heads(16) * head_dim(464) * 2 bytes(bf16) = 386,048 B/token; *1e6/1024^3 = 359.54 GiB per 1M tokens. CRITICAL: although the attention WEIGHTS are shared (1 block), the paper states the block is 'applied 13 times ... with independent activations and KV-cache entries at each invocation', so KV grows Θ(L) per invocation -> count 13 global layers, NOT 1. head_dim=464 (not 232): k_proj/v_proj in modeling_zamba.py project from attention_hidden_size=2*hidden_size to num_kv_heads*attention_head_dim where attention_head_dim = 2*hidden_size//num_heads = 2*3712//16 = 464 (config.json has no explicit attention_head_dim, so the library default applies). kv_heads=num_key_value_heads=16 (MHA, no GQA).",
  "kv_mem_per_1M_GiB_bf16_alt": 179.77,
  "rho_counting_note": "rho = invocations of the global attention block / total layers = 13/76 = 0.171. Do NOT count the number of distinct weight-shared blocks (=1) as the numerator; weight sharing reduces PARAMETERS, not KV cache. KV cache is materialized fresh at each of the 13 invocations.",
  "global_attention_layers_method": null,
  "capability_notes": "Trained on ~1T tokens, 128 H100s, 30 days. MMLU 5-shot: 50.82% (phase1) -> 57.72% (annealed). ARC-Easy 74.5%, ARC-Challenge 46.48%, HellaSwag 80.24%, WinoGrande 76.4% — short-context reasoning competitive with ~7B dense transformers (LLaMA-2-7B class) trained on far more tokens. Context length only 4096; no published RULER/needle long-context data for v1. Low KV-cache footprint and reduced generation latency/memory are the headline efficiency claims.",
  "notes": "First Zamba (arXiv 2405.16712, May 2024). config.json: model_type='zamba', num_hidden_layers=76, 13 'hybrid' + 63 'mamba' in layers_block_type, attn_layer_period=6, attn_layer_offset=4. NOTE the paper prose says '80 layers' and 'a single attention block applied 13 times' — the 80-vs-76 gap is a counting convention; the invocation count (13) is consistent and is what drives KV/rho. Single shared attention block (no ABAB), Mamba-1 (not Mamba-2), Mistral-7B/v0.1 tokenizer, vocab 32000. MHA: num_attention_heads = num_key_value_heads = 16.",
  "organization_full": "Zyphra Technologies",
  "sources": [
   {
    "url": "https://huggingface.co/Zyphra/Zamba-7B-v1/raw/main/config.json",
    "supports": "num_hidden_layers=76, layers_block_type (13 hybrid / 63 mamba), hidden_size=3712, num_attention_heads=16, num_key_value_heads=16, attn_layer_period=6, attn_layer_offset=4, rope_theta=10000, max_position_embeddings=4096, model_type=zamba, sliding_window=null, vocab_size=32000"
   },
   {
    "url": "https://raw.githubusercontent.com/huggingface/transformers/main/src/transformers/models/zamba/configuration_zamba.py",
    "supports": "attention_hidden_size defaults to 2*hidden_size; attention_head_dim defaults to 2*hidden_size//num_attention_heads => 464 for Zamba-7B; attribute_map maps head_dim->attention_head_dim"
   },
   {
    "url": "https://raw.githubusercontent.com/huggingface/transformers/main/src/transformers/models/zamba/modeling_zamba.py",
    "supports": "k_proj/v_proj = Linear(attention_hidden_size, num_key_value_heads*head_dim); head_dim=config.attention_head_dim; original embeddings concatenated to attention input (attention_hidden_size=2*hidden_size)"
   },
   {
    "url": "https://arxiv.org/abs/2405.16712",
    "supports": "Single shared global self-attention+MLP block every 6 Mamba blocks, applied 13 times in Zamba-7B with independent KV-cache entries per invocation; MMLU and reasoning benchmark scores; trained on 1T tokens on 128 H100s"
   },
   {
    "url": "https://arxiv.org/html/2405.16712v1",
    "supports": "MMLU 5-shot 50.82%/57.72%, ARC-E 74.5, ARC-C 46.48, HellaSwag 80.24, WinoGrande 76.4; 'single attention block applied 13 times within Zamba-7B, with independent activations and KV-cache entries at each invocation'; context 4096"
   }
  ],
  "year_dec": 2024.375
 },
 {
  "name": "Zamba2-1.2B",
  "organization": "Zyphra",
  "release_date": "2024-10",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 backbone with a SINGLE shared attention block (like Zamba1, not ABAB). LoRA adapters on both the shared attention and shared MLP (use_shared_attention_adapter=true, use_shared_mlp_adapter=true, adapter_rank=128). Original embeddings concatenated to attention input (attention_hidden_size=2*hidden_size). use_mem_rope=true (RoPE on the shared attention).",
  "rho": 0.1579,
  "confidence": "high",
  "param_count_B": 1.2,
  "total_layers": 38,
  "global_attention_layers": 6,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 32,
  "attention_pattern": "Full unbounded softmax global attention (with RoPE, use_mem_rope=true) at the 6 'hybrid' layers; remaining 32 layers are Mamba-2. No sliding-window/local attention.",
  "hidden_size": 2048,
  "kv_heads": 32,
  "head_dim": 128,
  "context_length": 4096,
  "kv_mem_per_1M_GiB_bf16": 91.5527,
  "kv_mem_method": "KV_bytes/token = 2 * 6 * 32 * 128 * 2 = 98,304 B/token; *1e6/1024^3 = 91.55 GiB per 1M tokens. head_dim=128 = attention_head_dim (config), which equals 2*hidden_size//num_heads = 2*2048//32 = 128 (the doubling is from concatenating original embeddings). k_proj/v_proj in modeling_zamba2.py emit num_kv_heads*attention_head_dim, so the KV cache uses attention_head_dim=128, NOT the kv_channels=80... value (kv_channels=64 here; it is NOT what shapes the cache). kv_heads=num_key_value_heads=32 (MHA). 6 global invocations counted despite a single shared weight block.",
  "rho_counting_note": "Numerator = number of times the shared attention block is invoked = 6 (the 'hybrid' layers in layers_block_type), NOT the number of distinct weight blocks (=1, num_mem_blocks=1). 6/38 = 0.158.",
  "capability_notes": "Pre-trained ~3T tokens; positioned as SOTA <2B-class generalist for on-device use with low KV-cache memory and fast TTFT. Short-context quality competitive with larger dense models in its class. Context 4096 base; no separate published RULER for the 1.2B. Uses single shared attention + LoRA on attention and MLP — the only Zamba2 size that keeps Zamba1's single-block design.",
  "notes": "arXiv 2411.15242 (Zamba2 Suite, Nov 2024). config.json: model_type='zamba2', num_hidden_layers=38, 6 hybrid / 32 mamba, num_mem_blocks=1 (single shared block), use_shared_attention_adapter=true, use_mem_rope=true, mamba_d_state=128, mamba_headdim=64, n_mamba_heads=64, vocab 32000, Mistral tokenizer. attention_hidden_size=4096=2*hidden_size. kv_channels=64 present in config but unused for cache shaping.",
  "sources": [
   {
    "url": "https://huggingface.co/Zyphra/Zamba2-1.2B/raw/main/config.json",
    "supports": "num_hidden_layers=38, layers_block_type (6 hybrid / 32 mamba), hidden_size=2048, num_attention_heads=32, num_key_value_heads=32, attention_head_dim=128, attention_hidden_size=4096, kv_channels=64, num_mem_blocks=1, use_shared_attention_adapter=true, use_shared_mlp_adapter=true, adapter_rank=128, use_mem_rope=true, max_position_embeddings=4096"
   },
   {
    "url": "https://raw.githubusercontent.com/huggingface/transformers/main/src/transformers/models/zamba2/modeling_zamba2.py",
    "supports": "k_proj/v_proj = Linear(attention_hidden_size, num_key_value_heads*attention_head_dim); head_dim=config.attention_head_dim; original_hidden_states concatenated to attention input (attention_hidden_size=2*hidden_size)"
   },
   {
    "url": "https://raw.githubusercontent.com/huggingface/transformers/main/src/transformers/models/zamba2/configuration_zamba2.py",
    "supports": "attention_hidden_size = 2*hidden_size; attention_head_dim = 2*hidden_size//num_attention_heads; kv_channels = hidden_size//num_attention_heads (separate, not used for KV-cache head dim)"
   },
   {
    "url": "https://arxiv.org/abs/2411.15242",
    "supports": "Zamba2-1.2B has only one shared attention block (like Zamba1) rather than two alternating; LoRAs on both shared attention and shared MLP; base sequence length 4096; Mistral tokenizer"
   }
  ],
  "year_dec": 2024.7916666666667
 },
 {
  "name": "Zamba2-2.7B",
  "organization": "Zyphra",
  "release_date": "2024-08",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 backbone with TWO shared attention blocks interleaved in an ABAB pattern (num_mem_blocks=2). LoRA on the shared MLP (use_shared_mlp_adapter=true); no shared-attention LoRA (use_shared_attention_adapter=false). Original embeddings concatenated to attention input. NOTE: this size lacks RoPE in attention (use_mem_rope=false).",
  "rho": 0.1667,
  "confidence": "high",
  "param_count_B": 2.66,
  "total_layers": 54,
  "global_attention_layers": 9,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 45,
  "attention_pattern": "Full unbounded softmax global attention (NO RoPE, use_mem_rope=false) at the 9 'hybrid' layers (ids 6,12,18,24,30,36,42,47,51); remaining 45 layers Mamba-2. No sliding-window/local attention.",
  "hidden_size": 2560,
  "kv_heads": 32,
  "head_dim": 160,
  "context_length": 4096,
  "kv_mem_per_1M_GiB_bf16": 171.6614,
  "kv_mem_method": "KV_bytes/token = 2 * 9 * 32 * 160 * 2 = 184,320 B/token; *1e6/1024^3 = 171.66 GiB per 1M tokens. head_dim=160 = attention_head_dim (config) = 2*hidden_size//num_heads = 2*2560//32 (doubling from embedding concatenation). k_proj/v_proj emit num_kv_heads*attention_head_dim, so cache uses 160, not kv_channels=80. kv_heads=32 (MHA). 9 global invocations counted even though only 2 distinct shared weight blocks exist (ABAB).",
  "rho_counting_note": "Numerator = 9 attention invocations (hybrid layers), NOT the 2 distinct shared weight blocks (num_mem_blocks=2). With ABAB sharing, block A is reused at some hybrid positions and block B at others, but EACH position holds its own KV cache. 9/54 = 0.167.",
  "capability_notes": "Pre-trained 3T tokens + 100B-token anneal. Claims quality of a 3-4B dense transformer at the inference compute/memory of a 1-2B model; vs Phi3-3.8B: ~2x faster time-to-first-token, 27% lower memory overhead, 1.29x lower generation latency. Needle-in-haystack shown in the tech report (Fig 10) for the 2.7B. SOTA among <3B models on standard short-context reasoning/MMLU-class evals at release. Base context 4096.",
  "notes": "arXiv 2411.15242. config.json: model_type='zamba2', num_hidden_layers=54, 9 hybrid / 45 mamba, hybrid_layer_ids=[6,12,18,24,30,36,42,47,51], num_mem_blocks=2 (ABAB), use_mem_rope=false (distinctive: no RoPE), mamba_d_state=64, mamba_headdim=64, n_mamba_heads=80, vocab 32000. Safetensors param count 2,662,214,560 (~2.66B). attention_hidden_size=5120=2*hidden_size. Originally released Aug 2024 (the 'small' blog); config pulled is the maintained HF version.",
  "sources": [
   {
    "url": "https://huggingface.co/Zyphra/Zamba2-2.7B/raw/main/config.json",
    "supports": "num_hidden_layers=54, layers_block_type (9 hybrid / 45 mamba), hybrid_layer_ids=[6,12,18,24,30,36,42,47,51], hidden_size=2560, num_attention_heads=32, num_key_value_heads=32, attention_head_dim=160, attention_hidden_size=5120, kv_channels=80, num_mem_blocks=2, use_mem_rope=false, use_shared_attention_adapter=false, use_shared_mlp_adapter=true, max_position_embeddings=4096"
   },
   {
    "url": "https://huggingface.co/api/models/Zyphra/Zamba2-2.7B",
    "supports": "safetensors total parameters = 2,662,214,560 (BF16) ~ 2.66B"
   },
   {
    "url": "https://github.com/Zyphra/Zamba2/blob/main/README.md",
    "supports": "Two shared attention blocks interleaved ABAB; LoRA projector on each shared MLP; Mamba2 replaces Mamba1; pre-trained on 3T tokens (Zyda) + 100B-token anneal; Mistral v0.1 tokenizer; concatenation of original embeddings to attention input"
   },
   {
    "url": "https://www.zyphra.com/post/zamba2-small",
    "supports": "ABAB two shared attention blocks; vs Phi3-3.8B 2x faster TTFT, 27% lower memory overhead, 1.29x lower generation latency; quality of 3-4B dense at 1-2B inference cost; 3T-token pretrain + 100B anneal"
   },
   {
    "url": "https://arxiv.org/abs/2411.15242",
    "supports": "Zamba2-2.7B lacks rotary position embedding in attention; uses two alternating shared attention blocks; needle-in-haystack Figure 10; base sequence length 4096"
   }
  ],
  "year_dec": 2024.625
 },
 {
  "name": "Zamba2-7B",
  "organization": "Zyphra",
  "release_date": "2024-10",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 backbone with TWO shared attention blocks interleaved ABAB (num_mem_blocks=2). LoRA on shared MLP (use_shared_mlp_adapter=true); no shared-attention LoRA. RoPE enabled on attention (use_mem_rope=true). Original embeddings concatenated to attention input (attention_hidden_size=2*hidden_size=7168). mamba_ngroups=2.",
  "rho": 0.1605,
  "confidence": "high",
  "param_count_B": 7.4,
  "total_layers": 81,
  "global_attention_layers": 13,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 68,
  "attention_pattern": "Full unbounded softmax global attention (RoPE, use_mem_rope=true) at the 13 'hybrid' layers (ids 6,11,17,23,29,35,41,47,53,59,65,71,77); remaining 68 layers Mamba-2. No sliding-window/local attention.",
  "hidden_size": 3584,
  "kv_heads": 32,
  "head_dim": 224,
  "context_length": 4096,
  "kv_mem_per_1M_GiB_bf16": 347.1375,
  "kv_mem_method": "KV_bytes/token = 2 * 13 * 32 * 224 * 2 = 372,736 B/token; *1e6/1024^3 = 347.14 GiB per 1M tokens. head_dim=224 = attention_head_dim (config) = 2*hidden_size//num_heads = 2*3584//32 (doubling from embedding concatenation). k_proj/v_proj emit num_kv_heads*attention_head_dim => cache uses 224, not kv_channels=112. kv_heads=32 (MHA). 13 global invocations counted despite only 2 distinct shared weight blocks (ABAB).",
  "rho_counting_note": "Numerator = 13 attention invocations (hybrid layers), NOT 2 distinct shared weight blocks (num_mem_blocks=2). KV cache is independent per invocation. 13/81 = 0.160.",
  "capability_notes": "Best-in-class ~7B at release on short-context reasoning, competitive with/ahead of Mistral-7B, Llama-3-8B, Gemma-7B on aggregate while far cheaper at inference (low KV-cache, fast TTFT). Base context 4096. The INSTRUCT variant ships an experimental long-context mode extending 4k->16k by adjusting RoPE frequency: needle-in-haystack succeeds up to and slightly beyond 16k, then falls off sharply at ~18k. Instruct OpenLLM-Leaderboard-v2: IFEval 69.95, BBH 33.33, MATH-Lvl5 13.57, GPQA 10.28, MUSR 8.21, MMLU-PRO 32.43 (avg 27.96). No official RULER scores published.",
  "notes": "arXiv 2411.15242 (the '7.4B' in the report). Base Zamba2-7B config.json is gated on HF; architecture taken from the identical-architecture Zamba2-7B-Instruct config.json (same num_hidden_layers=81, hidden_size=3584, attention_head_dim=224, hybrid_layer_ids, num_mem_blocks=2 — instruct is fine-tuned from the base with no architecture change). model_type='zamba2', mamba_d_state=64, mamba_headdim=64, n_mamba_heads=112, mamba_ngroups=2, vocab 32000, Mistral tokenizer. Confidence high on architecture (instruct config is authoritative), with the caveat that the base-model config file itself is access-restricted.",
  "sources": [
   {
    "url": "https://huggingface.co/Zyphra/Zamba2-7B-instruct/raw/main/config.json",
    "supports": "num_hidden_layers=81, layers_block_type (13 hybrid / 68 mamba), hybrid_layer_ids=[6,11,17,23,29,35,41,47,53,59,65,71,77], hidden_size=3584, num_attention_heads=32, num_key_value_heads=32, attention_head_dim=224, attention_hidden_size=7168, kv_channels=112, num_mem_blocks=2, use_mem_rope=true, use_shared_attention_adapter=false, use_shared_mlp_adapter=true, mamba_ngroups=2, max_position_embeddings=4096 (identical architecture to base Zamba2-7B)"
   },
   {
    "url": "https://raw.githubusercontent.com/huggingface/transformers/main/src/transformers/models/zamba2/modeling_zamba2.py",
    "supports": "k_proj/v_proj = Linear(attention_hidden_size, num_key_value_heads*attention_head_dim); KV cache head dim = attention_head_dim (224), not kv_channels; embeddings concatenated to attention input"
   },
   {
    "url": "https://www.zyphra.com/post/zamba2-7b",
    "supports": "Two shared attention blocks interleaved ABAB; inference-efficiency positioning vs Mistral/Llama-3-8B/Gemma; references tech report 2411.15242"
   },
   {
    "url": "https://huggingface.co/Zyphra/Zamba2-7B-Instruct",
    "supports": "7B params; experimental long-context mode extends 4k->16k via RoPE frequency adjustment; needle-in-haystack high success up to ~16k, falls off at ~18k; OpenLLM-v2 IFEval 69.95 / BBH 33.33 / MATH-Lvl5 13.57 / GPQA 10.28 / MUSR 8.21 / MMLU-PRO 32.43 / avg 27.96"
   },
   {
    "url": "https://arxiv.org/abs/2411.15242",
    "supports": "Zamba2 Suite technical report; Zamba2-7.4B standard two-alternating-shared-block config with RoPE; base sequence length 4096; Mistral tokenizer"
   }
  ],
  "year_dec": 2024.7916666666667
 },
 {
  "name": "Samba-3.8B",
  "organization": "Microsoft",
  "release_date": "2024-06",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Layer-wise interleaving of Mamba (selective SSM) + SwiGLU MLP + Sliding-Window Attention (SWA) + SwiGLU MLP. Recurrent state held by Mamba; short-to-mid range exact recall by 2048-token sliding-window attention. No global/full softmax attention.",
  "rho": 0,
  "confidence": "high",
  "param_count_B": 3.8,
  "context_length": 4096,
  "total_layers": 64,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 32,
  "linear_or_ssm_layers": 32,
  "hidden_size": 2816,
  "kv_heads": 1,
  "head_dim": 256,
  "attention_pattern": "Alternating blocks: [Mamba -> MLP] then [SWA -> MLP], repeated. Of 64 layers, 32 are Mamba and 32 are SWA (every other layer is SWA). MLPs follow each Mamba/SWA. ALL attention is sliding-window (window=2048); there are ZERO full/global softmax-attention layers.",
  "global_attention_layers_note": "",
  "kv_mem_method": "Samba uses ONLY sliding-window attention (window=2048), so its KV cache is window-bounded and does NOT grow with sequence length L. The Theta(L)-growing KV component is therefore ~0 GiB per 1M tokens (rho=0). For reference, the bounded SWA KV at full window = 2 (K+V) * 32 SWA layers * 1 KV head (MQA) * 256 head_dim * 2 bytes (bf16) * 2048 window = 0.0625 GiB total, constant regardless of L. Per-token-across-layers = 32768 bytes but capped at the window.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "linear_or_ssm_layers_note": "",
  "capability_notes": "Trained on 3.2T tokens of the Phi3 dataset. Outperforms Phi-3-mini-4K-instruct: MMLU 71.9 vs 68.8, GSM8K 87.6 vs 82.5, HumanEval 62.8 vs 58.5 (paper Table 4) -> short-context reasoning on par with / better than dense peer. Trained at 4K context, zero-shot extrapolates to 1M tokens with improving perplexity; after ~150-500 steps of 4K instruction tuning achieves ~100% Passkey Retrieval at 256K (vs Mistral SWA ~30%). Superior retrieval extrapolation on Phonebook task vs full-attention baselines. No published RULER score.",
  "kv_mem_per_1M_GiB_bf16_note": "",
  "notes": "FLAG: rho is reported as 0 under the Theta(L)-growing definition because Samba has NO global/full attention layers, only sliding-window attention. Under a (sliding+global)/total definition the attention share would be 32/64 = 0.50. The paper deliberately avoids full attention: it reports that hybridizing with even a single full-attention layer causes extrapolation perplexity to explode at 16k context (Table 6). No official HuggingFace weights repo was released for Samba-3.8B; architecture numbers are from arXiv 2406.07522 Table 10 and the GitHub config (microsoft/Samba). Head_dim*query_heads = 256*11 = 2816 = hidden_size (confirmed); MQA with 1 KV head.",
  "sources": [
   {
    "url": "https://arxiv.org/abs/2406.07522",
    "supports": "Samba paper (ICLR 2025), title and overall architecture: layer-wise Mamba + SWA + MLP, unlimited context, trained on 3.2T Phi3 tokens"
   },
   {
    "url": "https://arxiv.org/html/2406.07522v1",
    "supports": "Table 10 hyperparameters for Samba-3.8B: 64 layers, d_model 2816, 11 query heads, 1 KV head (MQA), head_dim 256, MLP intermediate 9984, sliding window 2048; Table 4 MMLU/GSM8K/HumanEval vs Phi-3-mini; SWA-only (no full attention); 4K training, 256K passkey, 1M extrapolation"
   },
   {
    "url": "https://github.com/microsoft/Samba",
    "supports": "Official Microsoft implementation repo confirming Mamba+SWA+MLP hybrid design and sliding window attention with RoPE"
   }
  ],
  "year_dec": 2024.4583333333333
 },
 {
  "name": "Samba-1.7B",
  "organization": "Microsoft",
  "release_date": "2024-06",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Same layer-wise hybrid as Samba-3.8B: interleaved Mamba (SSM) + SwiGLU MLP + Sliding-Window Attention (window 2048) + SwiGLU MLP. No global attention.",
  "rho": 0,
  "confidence": "high",
  "param_count_B": 1.7,
  "context_length": 4096,
  "total_layers": 48,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 24,
  "linear_or_ssm_layers": 24,
  "hidden_size": 2048,
  "kv_heads": 4,
  "head_dim": 64,
  "attention_pattern": "48 layers: 24 Mamba alternating with 24 SWA layers, each followed by MLP. All attention is sliding-window (2048); zero full/global attention layers. GQA with 32 query heads / 4 KV heads.",
  "kv_mem_method": "Sliding-window-only; KV cache is window-bounded and does not grow with L. Theta(L)-growing component ~0 (rho=0). For reference, per-token-across-24-SWA-layers KV = 2*24*4*64*2 = 24576 bytes, capped at window=2048.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "capability_notes": "Smaller scaling-study variant. Trained 4K context with strong length extrapolation. Detailed downstream benchmark numbers in paper focus on the 3.8B model; 1.7B used in ablations/scaling. No published RULER score.",
  "notes": "FLAG: rho=0 because no global attention layers; only sliding-window attention. (sliding+global)/total = 24/48 = 0.50. Numbers from arXiv 2406.07522 Table 10. head_dim 64 * 32 query heads = 2048 = hidden (confirmed); GQA group size 8 (32 q / 4 kv). No official HF weights repo.",
  "sources": [
   {
    "url": "https://arxiv.org/html/2406.07522v1",
    "supports": "Table 10: Samba-1.7B = 48 layers, d_model 2048, 32 query heads, 4 KV heads, head_dim 64, MLP intermediate 8196, sliding window 2048; SWA-only architecture; 4K training context"
   },
   {
    "url": "https://arxiv.org/abs/2406.07522",
    "supports": "Samba family paper, hybrid Mamba+SWA+MLP design applied across model scales (421M/1.3B/1.7B/3.8B)"
   }
  ],
  "year_dec": 2024.4583333333333
 },
 {
  "name": "Phi-4-mini-flash-reasoning (SambaY+DA)",
  "organization": "Microsoft",
  "release_date": "2025-07",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Decoder-hybrid-decoder (SambaY). Self-decoder = Samba block (Mamba SSM + SWA(512), alternating) plus exactly ONE full/global Differential-Attention layer that produces a single shared KV cache (YOCO-style). Cross-decoder = layers that interleave cross-attention (reusing the single shared KV cache) with Gated Memory Units (GMUs) that replace heavy cross-attention by element-wise gating of the final SSM layer's memory readout. Mamba provides the recurrent state; the single global layer is the only Theta(L)-growing KV.",
  "rho": 0.03125,
  "confidence": "high",
  "param_count_B": 3.8,
  "context_length": 65536,
  "total_layers": 32,
  "global_attention_layers": 1,
  "sliding_window_attention_layers": 8,
  "linear_or_ssm_layers": 12,
  "hidden_size": 2560,
  "kv_heads": 20,
  "head_dim": 64,
  "attention_pattern": "32 layers split into self-decoder (idx 0-15) and cross-decoder (idx 16-31). Self-decoder: Mamba at even indices (0,2,...,14 = 8 Mamba) alternating with SWA(window 512) at odd indices (1,3,...,15 = 8 SWA). The single global full-attention layer is at index 17 (global_attn_idx = num_hidden_layers//2 + 1) and uses Differential Attention; it is the ONLY layer with a growing (Theta(L)) KV cache. Cross-decoder (idx 16-31) interleaves Mamba, cross-attention layers (which re-read the single shared KV cache, no per-layer growth) and GMU layers, with ~half the cross-attention layers replaced by GMUs. GQA group size 2 (40 query heads / 20 KV heads, head_dim 64).",
  "kv_mem_method": "Only ONE layer (the single global full-attention layer, index 17) has a KV cache that grows as Theta(L); all other attention is either sliding-window (512, window-bounded) or cross-attention that re-reads that single shared KV cache (YOCO-style, no additional growth). KV_bytes_per_token = 2 (K+V) * 1 global layer * 20 KV heads * 64 head_dim * 2 bytes (bf16) = 5120 bytes/token. * 1e6 / 1024^3 = 4.768 GiB per 1M tokens. (SWA layers add only a fixed window-bounded 512-token cache, not counted in the Theta(L) figure.)",
  "kv_mem_per_1M_GiB_bf16": 4.7684,
  "capability_notes": "3.8B params, 200,064 vocab, 64K context. Reasoning (model card): Math500 92.45, AIME24 52.29, AIME25 33.59, GPQA Diamond 45.08 -- beats Phi-4-mini-reasoning with NO RL. Paper claims up to 10x higher decoding throughput vs Phi-4-mini-reasoning on 2K prompt + 32K generation under vLLM; linear pre-fill complexity; boosted long-context retrieval; no explicit positional encoding needed. Differential Attention on the single global layer improves long-context. No RULER/MMLU numbers on the model card.",
  "notes": "rho = 1/32 = 0.03125: exactly ONE global softmax (Differential) attention layer carries the only Theta(L) KV cache, confirmed by (a) config.json (num_hidden_layers=32, mb_per_layer=2, sliding_window=512, num_attention_heads=40, num_key_value_heads=20, hidden_size=2560 -> head_dim=64), (b) model card text 'a shared key-value cache with a single global attention layer', and (c) modeling_phi4flash.py logic global_attn_idx = num_hidden_layers//2 + 1 = 17 and use_mamba = layer_idx % mb_per_layer == 0. Self/cross split at layer 16. The arXiv paper (2507.06607) does not print an explicit per-layer table for the 3.8B model; layer counts are derived from the released config.json + modeling code (gold) plus paper prose. Reasoning variant; a Phi-4-mini-flash base also exists. head_dim from config (2560/40=64), NOT inferred speculatively.",
  "sources": [
   {
    "url": "https://huggingface.co/microsoft/Phi-4-mini-flash-reasoning/raw/main/config.json",
    "supports": "config.json (gold): num_hidden_layers=32, hidden_size=2560, num_attention_heads=40, num_key_value_heads=20, intermediate_size=10240, max_position_embeddings=262144, sliding_window=512, mb_per_layer=2, vocab_size=200064, torch_dtype bfloat16, model_type phi4flash"
   },
   {
    "url": "https://huggingface.co/microsoft/Phi-4-mini-flash-reasoning/raw/main/modeling_phi4flash.py",
    "supports": "Layer-type logic: global_attn_idx = num_hidden_layers//2 + 1 (=17, the single global full-attention layer); use_mamba = mb_per_layer>0 and layer_idx % mb_per_layer == 0 (even layers Mamba); yoco_mb/yoco_kv/yoco_cross flags split self-decoder (0-15) vs cross-decoder (16-31); FlashDiffCustomAttention = Differential Attention"
   },
   {
    "url": "https://arxiv.org/abs/2507.06607",
    "supports": "SambaY decoder-hybrid-decoder paper (July 2025): GMU shares memory readout from Samba-based self-decoder; single full-attention layer computes KV cache during prefilling reused across subsequent layers (YOCO-style, linear pre-fill); Phi4-mini-Flash-Reasoning 3.8B with Differential Attention; 10x decoding throughput; no positional encoding"
   },
   {
    "url": "https://arxiv.org/html/2507.06607v3",
    "supports": "Section 3.3: Phi4-mini-Flash uses SWA size 512, GQA group size 2, attention head dimension 64, aspect ratio alpha=80; cross-decoder replaces half the cross-attention layers with GMUs; single full-attention layer's KV cache shared across layers"
   },
   {
    "url": "https://huggingface.co/microsoft/Phi-4-mini-flash-reasoning",
    "supports": "Model card: 3.8B params, 200K vocab, 64K context, SambaY decoder-hybrid-decoder, GMU, Differential Attention, 'shared key-value cache with a single global attention layer'; reasoning scores Math500 92.45 / AIME24 52.29 / AIME25 33.59 / GPQA Diamond 45.08"
   }
  ],
  "year_dec": 2025.5416666666667
 },
 {
  "name": "Falcon-H1-0.5B-Base",
  "organization": "TII (Technology Innovation Institute)",
  "release_date": "2025-05",
  "family_type": "hybrid-head",
  "state_mechanism": "Parallel hybrid: every layer runs Mamba-2 SSM and full softmax self-attention in parallel (SA_M block); their outputs are concatenated and projected, then fed to an MLP. Mamba-2 selective SSM carries the recurrent state; full attention carries the KV cache.",
  "rho": 1,
  "confidence": "high",
  "param_count_B": 0.5,
  "context_length": 16384,
  "total_layers": 36,
  "global_attention_layers": 36,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 36,
  "hidden_size": 1024,
  "kv_heads": 2,
  "head_dim": 64,
  "attention_pattern": "Full (global) softmax attention with GQA in EVERY layer, running in parallel with a Mamba-2 SSM. No sliding window. num_attention_heads=8, num_key_value_heads=2, head_dim=64.",
  "kv_mem_method": "bf16 KV cache for the global-attention sublayer present in all 36 layers: 2(K+V) * 36 layers * 2 kv_heads * 64 head_dim * 2 bytes = 18432 B/token; *1e6/1024^3 = 17.17 GiB per 1M tokens. The parallel Mamba-2 path adds a fixed-size recurrent state (independent of L), not counted here.",
  "kv_mem_per_1M_GiB_bf16": 17.1661,
  "global_attention_layers_note": null,
  "capability_notes": "Smallest model; max_position_embeddings only 16384 in config (vs 128K-256K for larger H1). Paper claims H1 family matches/exceeds dense peers up to 2x size on reasoning/math/multilingual. No per-model RULER number found for 0.5B.",
  "notes": "rho=1.0 BY CONSTRUCTION, not by layer selection. attn_layer_indices=null in config.json means there are NO attention-only or SSM-only layers - every layer is a parallel SA_M mixer carrying BOTH a full-attention component (Theta(L) KV growth) and a Mamba-2 component. This is the opposite extreme from layerwise hybrids: H1 does not cut the NUMBER of global-attention layers; it shrinks each attention sublayer (heavy GQA, 2 KV heads) and offloads most channel capacity to the parallel SSM via a ~2:1:5 SSM:attention:MLP channel allocation. So 'rho' overstates the relative attention burden vs a dense transformer of equal width. Layer count 36 confirmed: paper Table 1 == config.json.",
  "kv_mem_per_1M_GiB_bf16_note": null,
  "sources": [
   {
    "url": "https://huggingface.co/tiiuae/Falcon-H1-0.5B-Base/raw/main/config.json",
    "supports": "num_hidden_layers=36, hidden_size=1024, num_attention_heads=8, num_key_value_heads=2, head_dim=64, mamba_n_heads=24, mamba_d_state=128, attn_layer_indices=null, max_position_embeddings=16384, vocab_size=32784"
   },
   {
    "url": "https://arxiv.org/html/2507.22448v1",
    "supports": "Parallel SA_M architecture (attention+SSM in parallel each block, outputs concatenated before block output projection); 2:1:5 SSM:attention:MLP channel allocation; Table 1 layer count 36 for 0.5B"
   },
   {
    "url": "https://falcon-lm.github.io/blog/falcon-h1/",
    "supports": "Release May 20 2025; parallel attention+mamba head design; family sizes 0.5B/1.5B/1.5B-Deep/3B/7B/34B"
   }
  ],
  "year_dec": 2025.375
 },
 {
  "name": "Falcon-H1-1.5B-Base",
  "organization": "TII (Technology Innovation Institute)",
  "release_date": "2025-05",
  "family_type": "hybrid-head",
  "state_mechanism": "Parallel hybrid: every layer runs Mamba-2 SSM and full softmax self-attention in parallel (SA_M block), outputs concatenated then projected, then MLP.",
  "rho": 1,
  "confidence": "high",
  "param_count_B": 1.5,
  "context_length": 131072,
  "total_layers": 24,
  "global_attention_layers": 24,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "hidden_size": 2048,
  "kv_heads": 2,
  "head_dim": 128,
  "attention_pattern": "Full global softmax attention with GQA in every layer, parallel to Mamba-2. num_attention_heads=8, num_key_value_heads=2, head_dim=128. No sliding window.",
  "kv_mem_method": "2 * 24 layers * 2 kv_heads * 128 head_dim * 2 bytes = 24576 B/token; *1e6/1024^3 = 22.89 GiB per 1M tokens (bf16). Parallel Mamba-2 state is fixed-size, not counted.",
  "kv_mem_per_1M_GiB_bf16": 22.8882,
  "global_attention_layers_note": null,
  "capability_notes": "config max_position_embeddings=131072. Paper positions 1.5B as matching/exceeding dense peers up to ~7B on several reasoning/multilingual benchmarks. No isolated per-model RULER score extracted.",
  "notes": "rho=1.0 by construction (attn_layer_indices=null; every layer parallel-hybrid). Shallow/wide variant (24 layers, hidden 2048) vs the 1.5B-Deep (66 layers, hidden 1280). Layer count 24 confirmed: paper Table 1 == config.json.",
  "kv_mem_per_1M_GiB_bf16_note": null,
  "sources": [
   {
    "url": "https://huggingface.co/tiiuae/Falcon-H1-1.5B-Base/raw/main/config.json",
    "supports": "num_hidden_layers=24, hidden_size=2048, num_attention_heads=8, num_key_value_heads=2, head_dim=128, mamba_n_heads=48, mamba_d_state=256, attn_layer_indices=null, max_position_embeddings=131072, vocab_size=65536"
   },
   {
    "url": "https://arxiv.org/html/2507.22448v1",
    "supports": "Parallel SA_M block design; Table 1 layer count 24 for 1.5B"
   }
  ],
  "year_dec": 2025.375
 },
 {
  "name": "Falcon-H1-1.5B-Deep-Base",
  "organization": "TII (Technology Innovation Institute)",
  "release_date": "2025-05",
  "family_type": "hybrid-head",
  "state_mechanism": "Parallel hybrid: every layer runs Mamba-2 SSM and full softmax self-attention in parallel (SA_M block), outputs concatenated then projected, then MLP.",
  "rho": 1,
  "confidence": "high",
  "param_count_B": 1.5,
  "context_length": 131072,
  "total_layers": 66,
  "global_attention_layers": 66,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 66,
  "hidden_size": 1280,
  "kv_heads": 2,
  "head_dim": 128,
  "attention_pattern": "Full global softmax attention with GQA in every one of the 66 layers, parallel to Mamba-2. num_attention_heads=6, num_key_value_heads=2, head_dim=128. No sliding window.",
  "kv_mem_method": "2 * 66 layers * 2 kv_heads * 128 head_dim * 2 bytes = 67584 B/token; *1e6/1024^3 = 62.94 GiB per 1M tokens (bf16). Deep variant => many more global-attention layers => much larger KV per token than the wide 1.5B.",
  "kv_mem_per_1M_GiB_bf16": 62.9425,
  "global_attention_layers_note": null,
  "capability_notes": "Deep-narrow 1.5B (66 layers, hidden 1280); demonstrates depth-vs-width tradeoff. config max_position_embeddings=131072. Reported by TII to be unusually strong for its parameter count on reasoning. No isolated RULER score extracted.",
  "notes": "Striking case for rho semantics: same ~1.5B params as the wide variant but 66 global-attention layers vs 24, so its KV cache (62.9 vs 22.9 GiB/1M) is ~2.75x larger DESPITE equal param count - rho=1.0 alone hides this; the KV-per-token figure is what differentiates. Layer count 66 confirmed: paper Table 1 == config.json.",
  "kv_mem_per_1M_GiB_bf16_note": null,
  "sources": [
   {
    "url": "https://huggingface.co/tiiuae/Falcon-H1-1.5B-Deep-Base/raw/main/config.json",
    "supports": "num_hidden_layers=66, hidden_size=1280, num_attention_heads=6, num_key_value_heads=2, head_dim=128, mamba_n_heads=24, mamba_d_state=256, attn_layer_indices=null, max_position_embeddings=131072, vocab_size=65536"
   },
   {
    "url": "https://arxiv.org/html/2507.22448v1",
    "supports": "Parallel SA_M block design; Table 1 layer count 66 for 1.5B-Deep"
   }
  ],
  "year_dec": 2025.375
 },
 {
  "name": "Falcon-H1-3B-Base",
  "organization": "TII (Technology Innovation Institute)",
  "release_date": "2025-05",
  "family_type": "hybrid-head",
  "state_mechanism": "Parallel hybrid: every layer runs Mamba-2 SSM and full softmax self-attention in parallel (SA_M block), outputs concatenated then projected, then MLP.",
  "rho": 1,
  "confidence": "high",
  "param_count_B": 3,
  "context_length": 131072,
  "total_layers": 32,
  "global_attention_layers": 32,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 32,
  "hidden_size": 2560,
  "kv_heads": 2,
  "head_dim": 128,
  "attention_pattern": "Full global softmax attention with GQA in every layer, parallel to Mamba-2. num_attention_heads=10, num_key_value_heads=2, head_dim=128. No sliding window.",
  "kv_mem_method": "2 * 32 layers * 2 kv_heads * 128 head_dim * 2 bytes = 32768 B/token; *1e6/1024^3 = 30.52 GiB per 1M tokens (bf16). Parallel Mamba-2 state fixed-size, not counted.",
  "kv_mem_per_1M_GiB_bf16": 30.5176,
  "global_attention_layers_note": null,
  "capability_notes": "config max_position_embeddings=131072. No isolated per-model RULER score extracted; family-level long-context eval used RULER, InfiniteBench, HELMET per blog.",
  "notes": "rho=1.0 by construction (attn_layer_indices=null). Layer count 32 confirmed: paper Table 1 == config.json.",
  "kv_mem_per_1M_GiB_bf16_note": null,
  "sources": [
   {
    "url": "https://huggingface.co/tiiuae/Falcon-H1-3B-Base/raw/main/config.json",
    "supports": "num_hidden_layers=32, hidden_size=2560, num_attention_heads=10, num_key_value_heads=2, head_dim=128, mamba_n_heads=32, mamba_d_state=256, attn_layer_indices=null, max_position_embeddings=131072, vocab_size=65536"
   },
   {
    "url": "https://arxiv.org/html/2507.22448v1",
    "supports": "Parallel SA_M block design; Table 1 layer count 32 for 3B"
   }
  ],
  "year_dec": 2025.375
 },
 {
  "name": "Falcon-H1-7B-Base",
  "organization": "TII (Technology Innovation Institute)",
  "release_date": "2025-05",
  "family_type": "hybrid-head",
  "state_mechanism": "Parallel hybrid: every layer runs Mamba-2 SSM and full softmax self-attention in parallel (SA_M block), outputs concatenated then projected, then MLP. Channel allocation ~2:1:5 SSM:attention:MLP.",
  "rho": 1,
  "confidence": "high",
  "param_count_B": 7,
  "context_length": 262144,
  "total_layers": 44,
  "global_attention_layers": 44,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 44,
  "hidden_size": 3072,
  "kv_heads": 2,
  "head_dim": 128,
  "attention_pattern": "Full global softmax attention with GQA in every one of the 44 layers, parallel to Mamba-2. num_attention_heads=12, num_key_value_heads=2, head_dim=128. No sliding window. mamba_n_heads=24 (vs 12 attn heads, ~2:1 SSM:attn head ratio).",
  "kv_mem_method": "2 * 44 layers * 2 kv_heads * 128 head_dim * 2 bytes = 45056 B/token; *1e6/1024^3 = 41.96 GiB per 1M tokens (bf16). Parallel Mamba-2 recurrent state is fixed-size, not counted.",
  "kv_mem_per_1M_GiB_bf16": 41.9617,
  "global_attention_layers_note": null,
  "capability_notes": "config max_position_embeddings=262144 (256K). Paper claims 7B competes with much larger dense models on reasoning/math/code. Long-context evaluated on RULER/InfiniteBench/HELMET at family level. Successor reasoning model Falcon-H1R-7B (Jan 2026) reports 72.1% MMLU-Pro, leading 8B-class models.",
  "notes": "rho=1.0 by construction. Paper Table 1: SSM heads 24 vs attention heads 12 over d_model 3072 - the parallel SSM path carries ~2x the head count of attention, and overall channel split ~2:1:5 SSM:attn:MLP. This is the mechanism by which H1 keeps the per-layer attention narrow (only 2 KV heads => small KV cache) while every layer remains a full-attention layer (rho=1.0). Layer count 44 confirmed: paper Table 1 == config.json.",
  "kv_mem_per_1M_GiB_bf16_note": null,
  "sources": [
   {
    "url": "https://huggingface.co/tiiuae/Falcon-H1-7B-Base/raw/main/config.json",
    "supports": "num_hidden_layers=44, hidden_size=3072, num_attention_heads=12, num_key_value_heads=2, head_dim=128, mamba_n_heads=24, mamba_d_head=128, mamba_d_state=256, max_position_embeddings=262144, vocab_size=130048"
   },
   {
    "url": "https://arxiv.org/html/2507.22448v1",
    "supports": "Parallel SA_M block; 2:1:5 SSM:attention:MLP channel allocation; Table 1 7B = 44 layers, SSM heads 24, attention heads 12"
   },
   {
    "url": "https://www.marktechpost.com/2026/01/07/tii-abu-dhabi-released-falcon-h1r-7b-a-new-reasoning-model-outperforming-others-in-math-and-coding-with-only-7b-params-with-256k-context-window/",
    "supports": "Falcon-H1R-7B 72.1% MMLU-Pro, 256K context (capability fingerprint for the 7B hybrid lineage)"
   }
  ],
  "year_dec": 2025.375
 },
 {
  "name": "Falcon-H1-34B-Base",
  "organization": "TII (Technology Innovation Institute)",
  "release_date": "2025-05",
  "family_type": "hybrid-head",
  "state_mechanism": "Parallel hybrid: every layer runs Mamba-2 SSM and full softmax self-attention in parallel (SA_M block), outputs concatenated then projected, then MLP. ~2:1:5 SSM:attention:MLP channels.",
  "rho": 1,
  "confidence": "high",
  "param_count_B": 34,
  "context_length": 262144,
  "total_layers": 72,
  "global_attention_layers": 72,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 72,
  "hidden_size": 5120,
  "kv_heads": 4,
  "head_dim": 128,
  "attention_pattern": "Full global softmax attention with GQA in every one of the 72 layers, parallel to Mamba-2. num_attention_heads=20, num_key_value_heads=4, head_dim=128. mamba_n_heads=32, mamba_d_state=256, mamba_n_groups=2. No sliding window. rope_theta=1e11.",
  "kv_mem_method": "2 * 72 layers * 4 kv_heads * 128 head_dim * 2 bytes = 147456 B/token; *1e6/1024^3 = 137.33 GiB per 1M tokens (bf16). Flagship doubles kv_heads to 4 (vs 2 in smaller H1), so KV cost per token is the highest in the family. Parallel Mamba-2 state fixed-size, not counted.",
  "kv_mem_per_1M_GiB_bf16": 137.3291,
  "global_attention_layers_note": null,
  "capability_notes": "config max_position_embeddings=262144 (256K). TII claims Falcon-H1-34B-Instruct rivals/outperforms Qwen3-32B, Qwen2.5-72B, Llama3.3-70B despite ~half the params. Long-context evaluated vs Qwen2.5-72B on RULER/InfiniteBench/HELMET (qualitative leads reported; specific numeric scores only in blog charts, not extracted as text).",
  "notes": "rho=1.0 by construction (attn_layer_indices=null; every layer parallel-hybrid). Flagship is the only H1 with 4 KV heads (others use 2), so its Theta(L) KV growth is the steepest in the family even though rho is identical (1.0) across all sizes - again showing rho alone does not capture KV burden; kv_heads*head_dim*layers does. Layer count 72 confirmed: paper Table 1 == config.json.",
  "kv_mem_per_1M_GiB_bf16_note": null,
  "sources": [
   {
    "url": "https://huggingface.co/tiiuae/Falcon-H1-34B-Base/raw/main/config.json",
    "supports": "num_hidden_layers=72, hidden_size=5120, num_attention_heads=20, num_key_value_heads=4, head_dim=128, mamba_n_heads=32, mamba_d_head=128, mamba_d_state=256, mamba_n_groups=2, attn_layer_indices=null, max_position_embeddings=262144, rope_theta=1e11, vocab_size=261120"
   },
   {
    "url": "https://arxiv.org/html/2507.22448v1",
    "supports": "Parallel SA_M block; ~2:1:5 SSM:attention:MLP allocation; Table 1 34B = 72 layers; flagship rivals 70B-class models"
   },
   {
    "url": "https://falcon-lm.github.io/blog/falcon-h1/",
    "supports": "34B-Instruct rivals/outperforms Qwen3-32B/Qwen2.5-72B/Llama3.3-70B; long-context eval vs Qwen2.5-72B on RULER/InfiniteBench/HELMET; release May 2025"
   }
  ],
  "year_dec": 2025.375
 },
 {
  "name": "Falcon-Mamba-7B",
  "organization": "TII (Technology Innovation Institute)",
  "release_date": "2024-08",
  "family_type": "pure-ssm",
  "state_mechanism": "Pure Mamba-1 selective state-space model (SSM) with added RMS normalization layers for stable large-scale training. No attention anywhere. Constant-size recurrent state; constant per-token compute and memory regardless of context length.",
  "rho": 0,
  "confidence": "high",
  "param_count_B": 7,
  "context_length": null,
  "total_layers": 64,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 64,
  "hidden_size": 4096,
  "kv_heads": null,
  "head_dim": null,
  "attention_pattern": "None. Zero attention layers. 64 Mamba (SSM) blocks. SSM state_size=16, conv_kernel=4, expand=16, intermediate_size=8192.",
  "kv_mem_method": "No attention => no KV cache. Theta(L)-growing KV memory is 0 GiB per 1M tokens by construction. Memory is dominated by the fixed-size SSM recurrent state, which is independent of sequence length (the defining property of pure SSMs).",
  "kv_mem_per_1M_GiB_bf16": 0,
  "global_attention_layers_note": null,
  "capability_notes": "First competitive attention-free 7B. MMLU 62.11%; MMLU-Pro (5-shot) 14.47%; legacy leaderboard avg ~64.09 (ARC/HellaSwag/MMLU/Winogrande/TruthfulQA/GSM8K); new-leaderboard avg ~15.04 (IFEval/BBH/MATH/GPQA/MuSR/MMLU-Pro). Trained ~5500 GT, final-stage seq len 8192. Processes arbitrary-length sequences at constant memory; fits on a single 24GB A10. Outperforms other pure-SSM 7B models and is competitive with similarly-sized transformers on short-context tasks; known weakness on tasks requiring exact long-range retrieval / state-tracking relative to attention models.",
  "notes": "rho=0 (pure SSM, no attention). Config has NO max_position_embeddings or attention fields (FalconMambaForCausalLM) - context length is effectively unbounded by architecture, with final training stage at seq len 8192; I report context_length=null because there is no architectural max and no single canonical figure (HF sometimes lists a nominal 1M+ that is not an architectural limit). This is the SSM baseline/anchor for the parallel-hybrid comparison: same vendor, predates H1 by ~9 months, uses Mamba-1 (H1 uses Mamba-2). kv_heads/head_dim null because no attention exists.",
  "kv_mem_per_1M_GiB_bf16_note": null,
  "sources": [
   {
    "url": "https://huggingface.co/tiiuae/falcon-mamba-7b/raw/main/config.json",
    "supports": "num_hidden_layers=64, hidden_size=4096, state_size=16, conv_kernel=4, expand=16, intermediate_size=8192, vocab_size=65024, model_type=falcon_mamba, no attention or max_position_embeddings fields"
   },
   {
    "url": "https://huggingface.co/blog/falconmamba",
    "supports": "First strong attention-free 7B; pure Mamba with extra RMS norm; constant memory/compute per token regardless of context; fits single A10 24GB"
   },
   {
    "url": "https://arxiv.org/pdf/2410.05355",
    "supports": "Falcon Mamba paper (Oct 2024): pure SSM 7B, architecture and benchmark methodology; final-stage seq len 8192"
   },
   {
    "url": "https://huggingface.co/tiiuae/falcon-mamba-7b",
    "supports": "MMLU 62.11%, MMLU-Pro 14.47%, legacy avg 64.09, new-leaderboard avg 15.04"
   },
   {
    "url": "https://falconllm.tii.ae/tii-releases-first-sslm-with-falcon-mamba-7b.html",
    "supports": "Release Aug 12 2024; first open-source SSLM from TII"
   }
  ],
  "year_dec": 2024.625
 },
 {
  "name": "Hunyuan-TurboS",
  "organization": "Tencent (Hunyuan Team)",
  "release_date": "2025-03",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba2 SSM layers interleaved with full (global) Grouped-Query softmax-attention layers and MoE-FFN layers, arranged as 'AMF' (Attention -> Mamba2 -> FFN) and 'MF' (Mamba2 -> FFN) blocks. Mamba2 carries the recurrent state for long-sequence processing; the 7 GQA attention layers provide the only Theta(L)-growing KV cache.",
  "rho": 0.0547,
  "confidence": "high",
  "total_layers": 128,
  "global_attention_layers": 7,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 57,
  "hidden_size": 5120,
  "kv_heads": 8,
  "head_dim": null,
  "context_length": 262144,
  "param_count_B": 560,
  "attention_pattern": "Full (unbounded, global) softmax attention via Grouped-Query Attention (GQA) with QK-normalization in all 7 attention layers. No sliding-window / local attention is used. The remaining sequence-mixing is done by 57 Mamba2 SSM layers (linear/recurrent, bounded state).",
  "kv_mem_method": "Only the 7 global GQA attention layers contribute a KV cache that grows as Theta(L); the 57 Mamba2 layers have a fixed-size recurrent state (does NOT grow with L) and the 64 MoE-FFN layers have no KV. Formula: KV_bytes_per_token = 2(K+V) * global_attention_layers(7) * kv_heads(8) * head_dim * 2(bf16 bytes). head_dim is NOT stated in the paper; if one assumes head_dim = hidden_size/n_heads = 5120/64 = 80 (UNCONFIRMED), then = 2*7*8*80*2 = 17920 bytes/token -> *1e6/1024^3 = 0.0167 GiB per 1M tokens. This is unusually small precisely because only 5.5% of layers are global-attention. Reported figure carries 'medium/low' confidence because head_dim is inferred, not published.",
  "kv_mem_per_1M_GiB_bf16": 0.0167,
  "global_attention_layers_field_note": null,
  "sliding_window_attention_layers_field": null,
  "param_count_active_B": 56,
  "num_experts_total": 33,
  "num_experts_active": 3,
  "capability_notes": "Pre-trained base benchmarks (Table 2, paper, highest publicly-available results): MMLU 87.94, MMLU-Pro 65.11, MMLU-Redux 87.11, BBH 89.76, SuperGPQA 54.63, HellaSwag 87.1, WinoGrande 86.5, PIQA 86.7, NaturalQuestions 45.6, DROP 85.3, ARC-C 97.32, TriviaQA 92.22; CMMLU 90.57, C-Eval 88.7, CCPM 90.11; MGSM 77.64, GSM8K 94.39, MATH 81.4, CMATH 91.83; EvalPlus 78.99, MultiPL-E 67.13, MBPP 85.45, CRUX-I 68.88, CRUX-O 75.88, LiveCodeBench 23.49. Instruct/chat: LMSYS Chatbot Arena Elo 1356 (top-7 overall; top-1 in Chinese/French/Spanish), avg 77.9% across 23 automated benchmarks. Short-context knowledge/reasoning is on par with dense/MoE peers (DeepSeek-V3, Qwen3-235B-A22B, Llama-4-Maverick). NO RULER / needle-in-haystack / explicit long-context-retrieval scores are published despite 256K support; long-context capability is asserted architecturally (curriculum NTK-aware extension 4K->32K->256K) but not benchmarked in the report. The hybrid design's headline efficiency claim: AngelHCF inference gives ~1.8x speedup over the pure-Transformer Hunyuan-Turbo MoE.",
  "notes": "Closed-weight API model: there is NO public HuggingFace config.json for Hunyuan-TurboS (the tencent/hunyuan-turbos HF entry is an inference Space, not weights). All architecture numbers are from the official arXiv tech report 2505.15431 (Table 1 'Overview of key hyper-parameters' + Section 2.2 'Model Architecture'), which is the gold primary source available. Layer composition: 128 layers = 57 Mamba2 + 7 Attention + 64 FFN, each block type counted as one layer; paper states 'FFN layers at 50% (64/128), with 5.5% Attention (7/128=5.47%) and 44.5% Mamba2 layers (57/128=44.5%)' -- the stated percentages are internally consistent with the layer counts (cross-check passes). MoE per FFN layer: 1 shared + 32 specialized experts, 1 shared + 2 specialized activated per token (so 3 experts active). Mamba2 hyper-params: 64 parallel heads, SSM group size 16, d_state(d_state size) 128, chunk size 128. Hidden 5120, expert intermediate 17024, vocab 128K, 16T training tokens. head_dim is NOT given in the report -- 5120/64=80 is only an inference and is left null. rho = global_attention_layers/total = 7/128 = 0.0547 (a true global-attention share; all 7 attention layers are full softmax GQA, none are sliding-window). release_date 2025-03 reflects industry deployment/launch; arXiv v1 submitted 2025-05, v3 dated 2025-07-08.",
  "sources": [
   {
    "url": "https://arxiv.org/abs/2505.15431",
    "supports": "Paper identity, abstract: 56B activated / 560B total, 128 layers (Mamba2/Attention/FFN), AMF/MF block pattern, GQA minimizes KV cache, MoE FFN, 16T tokens, 256K context, Arena score 1356"
   },
   {
    "url": "https://arxiv.org/pdf/2505.15431",
    "supports": "Section 2.2 + Table 1 (read from PDF pages 4-5): 128 layers = 57 Mamba2 + 7 Attention + 64 FFN; FFN 50% / Attention 5.5% / Mamba2 44.5%; AMF=Attention->Mamba2->FFN, MF=Mamba2->FFN interleaved; hidden 5120, 64 attn heads, 8 KV heads, expert intermediate 17024; Mamba2 64 parallel heads, SSM group size 16, d_state 128, chunk size 128; MoE 1 shared + 32 specialized, 2 specialized activated; GQA + QK-normalization; vocab 128K. Table 2 pre-training benchmark scores."
   },
   {
    "url": "https://github.com/Tencent-Hunyuan/Hunyuan-TurboS",
    "supports": "Official repo confirms 56B activated/560B total, 128 layers, AMF/MF pattern, GQA, 256K context, 16T tokens; repo contains only README+report+figures, no weights/config.json (confirms closed-weight status)."
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "Hunyuan-T1",
  "organization": "Tencent (Hunyuan Team)",
  "release_date": "2025-03",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Inherits the Hunyuan-TurboS base architecture: Mamba2 SSM layers interleaved with 7 full (global) GQA softmax-attention layers and 64 MoE-FFN layers in AMF/MF blocks. T1 is the reasoning model produced by large-scale RL (GRPO) post-training on the TurboS base; the network topology is unchanged from TurboS.",
  "rho": 0.0547,
  "confidence": "medium",
  "total_layers": 128,
  "global_attention_layers": 7,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 57,
  "hidden_size": 5120,
  "kv_heads": 8,
  "head_dim": null,
  "context_length": 262144,
  "param_count_B": 560,
  "attention_pattern": "Same as TurboS base: full/global softmax attention via GQA (with QK-norm) in all 7 attention layers; no sliding-window attention; 57 Mamba2 SSM (bounded-state) layers for the bulk of sequence mixing.",
  "kv_mem_method": "Identical to TurboS (T1 reuses the TurboS topology). Only the 7 global GQA layers grow KV as Theta(L). KV_bytes_per_token = 2 * 7 * 8 * head_dim * 2(bf16). With the UNCONFIRMED head_dim=80 (5120/64): 17920 bytes/token -> 0.0167 GiB per 1M tokens. head_dim is not published, so this figure is low confidence. Mamba2 state and MoE-FFN contribute no L-growing KV.",
  "kv_mem_per_1M_GiB_bf16": 0.0167,
  "param_count_active_B": 56,
  "num_experts_total": 33,
  "num_experts_active": 3,
  "capability_notes": "Reasoning-model benchmarks from the official Tencent T1 page: MMLU-PRO 87.2 (2nd only to OpenAI o1 at the time), MATH-500 96.2, GPQA-Diamond 69.3, LiveCodeBench 64.9, ArenaHard 91.9; reported on par or slightly ahead of DeepSeek-R1 across MMLU-Pro, C-Eval, AIME, ZebraLogic and other EN/CN knowledge + competition-math + logic benchmarks. Deployment/efficiency fingerprint of the hybrid design: first token within ~1s and 60-80 tokens/s steady-state decoding, with ~2x faster decoding than a comparable non-Mamba deployment -- a direct consequence of having only 7 global-attention (KV-growing) layers plus linear-cost Mamba2. NO public RULER / needle-in-haystack scores. Mamba long-sequence handling is emphasized qualitatively as reducing long-text context loss, but not quantified with a long-context retrieval benchmark.",
  "notes": "Closed-weight API/chat model with NO standalone technical report and NO public config.json. Architecture is NOT independently published for T1; per the official Tencent page (tencent.github.io/llm.hunyuan.T1) and the TurboS paper, T1 is 'based on the TurboS fast-thinking base, the world's first ultra-large-scale Hybrid-Transformer-Mamba MoE model,' produced by RL post-training -- so all structural numbers (128 layers, 57 Mamba2 / 7 Attention / 64 FFN, 560B total / 56B activated, GQA, hidden 5120, 8 KV heads, 256K) are inherited from TurboS and reported here as such. CAUTION: some secondary write-ups (e.g. MarkTechPost) state T1 'activates 52B parameters' and uses 'Cross-Layer Attention (CLA) cutting KV cache 50%' -- those figures actually describe the older Hunyuan-Large (52B activated / 389B total, which does use CLA) and appear to be conflated; the TurboS base T1 builds on uses GQA and is 56B/560B. Confidence is medium (not high) because T1's architecture is asserted-by-inheritance, not given in a T1-specific config or report. release_date 2025-03 (official launch; preview T1-Preview ~Feb 2025). rho = 7/128 = 0.0547.",
  "sources": [
   {
    "url": "https://tencent.github.io/llm.hunyuan.T1/README_EN.html",
    "supports": "Official Hunyuan-T1 page: T1 is built on the TurboS fast-thinking base (Hybrid-Transformer-Mamba MoE); Mamba optimized for long sequences; ~2x decoding speed; benchmarks MMLU-PRO 87.2, MATH-500 96.2, GPQA-Diamond 69.3, LiveCodeBench 64.9, ArenaHard 91.9; on-par-with-R1 claim."
   },
   {
    "url": "https://arxiv.org/abs/2505.15431",
    "supports": "TurboS tech report = the architecture T1 inherits (T1 is a TurboS-derived reasoning model). Provides the 128-layer / 57 Mamba2 / 7 Attention / 64 FFN composition, 560B total / 56B activated, GQA, hidden 5120, 8 KV heads, 256K context used for T1's structural fields."
   },
   {
    "url": "https://www.marktechpost.com/2025/03/29/tencent-ai-researchers-introduce-hunyuan-t1-a-mamba-powered-ultra-large-language-model-redefining-deep-reasoning-contextual-efficiency-and-human-centric-reinforcement-learning/",
    "supports": "Secondary coverage stating T1 release context, Mamba-powered reasoning, and the (likely-conflated) '52B activated / Cross-Layer Attention 50% KV reduction' claim -- flagged in notes as belonging to Hunyuan-Large, not the TurboS base."
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "LFM-1.3B (Liquid Foundation Model v1, dense)",
  "organization": "Liquid AI",
  "release_date": "2024-09",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Closed-weight v1 'Liquid' architecture built from custom computational units rooted in dynamical systems / signal processing ('adaptive linear operators whose actions are determined by inputs'), arranged in depth groups with weight sharing. NOT a published transformer; per-layer attention vs. linear-operator composition was never disclosed. Distinct architecture from LFM2.",
  "rho": null,
  "confidence": "low",
  "context_length": 32768,
  "total_layers": null,
  "global_attention_layers": null,
  "sliding_window_attention_layers": null,
  "linear_or_ssm_layers": null,
  "hidden_size": null,
  "kv_heads": null,
  "head_dim": null,
  "param_count_B": 1.3,
  "attention_pattern": "Undisclosed. Vendor claims 'near-constant inference time and memory complexity' vs. transformers, implying minimal/no Θ(L)-growing KV, but no layer-level breakdown was published.",
  "kv_mem_method": "Cannot compute: no public config.json, no disclosed attention-layer count or kv_heads/head_dim. Vendor only states near-constant memory complexity at long context.",
  "kv_mem_per_1M_GiB_bf16": null,
  "global_attention_layers_note_in_notes": "",
  "linear_or_ssm_layers_value": null,
  "capability_notes": "Vendor (closed) benchmarks at launch claimed best-in-class for 1B class; no public RULER/needle-in-haystack numbers. No primary config to verify. Treat all v1 capability claims as vendor-reported.",
  "notes": "First-generation LFM, announced 2024-09-30. Closed source (weights not released; API/playground only). Marketed at '1B' tier; exact reported size 1.3B dense. Because no config.json or paper discloses layer composition, global_attention_layers/total_layers/rho are UNKNOWN -> null. This is a fundamentally different architecture from LFM2 (v1 = non-transformer Liquid operators; LFM2 = explicit conv+GQA hybrid). Do not conflate v1 ratios with LFM2.",
  "organization_extra": "",
  "sources": [
   {
    "url": "https://www.liquid.ai/blog/liquid-foundation-models-our-first-series-of-generative-ai-models",
    "supports": "Release date 2024-09-30; LFM-1.3B dense; 32k context; closed weights; non-transformer 'Liquid' dynamical-systems architecture; no layer/attention/KV composition disclosed; 'near-constant inference time and memory complexity'."
   },
   {
    "url": "https://www.marktechpost.com/2024/10/03/liquid-ai-introduces-liquid-foundation-models-lfms-a-1b-3b-and-40b-series-of-generative-ai-models/",
    "supports": "Confirms 1B/3B/40B v1 series, dense 1.3B, non-transformer architecture, edge focus."
   }
  ],
  "year_dec": 2024.7083333333333
 },
 {
  "name": "LFM-3.1B (Liquid Foundation Model v1, dense)",
  "organization": "Liquid AI",
  "release_date": "2024-09",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Closed-weight v1 'Liquid' architecture (custom dynamical-systems computational units / adaptive linear operators in depth groups). Not a published transformer; per-layer composition undisclosed. Distinct from LFM2.",
  "rho": null,
  "confidence": "low",
  "context_length": 32768,
  "total_layers": null,
  "global_attention_layers": null,
  "sliding_window_attention_layers": null,
  "linear_or_ssm_layers": null,
  "hidden_size": null,
  "kv_heads": null,
  "head_dim": null,
  "param_count_B": 3.1,
  "attention_pattern": "Undisclosed; vendor claims near-constant memory complexity at long context.",
  "kv_mem_method": "Cannot compute: no public config.json or disclosed attention-layer count.",
  "kv_mem_per_1M_GiB_bf16": null,
  "capability_notes": "Positioned for edge/mobile; vendor-reported benchmark leadership in 3B class at launch. No public long-context retrieval (RULER/NIAH) numbers.",
  "notes": "First-generation LFM, 2024-09-30. Closed source. Marketed as '3B'; reported 3.1B dense. Layer/attention composition not published -> global_attention_layers/total/rho null. Different beast from LFM2 conv+GQA hybrid.",
  "sources": [
   {
    "url": "https://www.liquid.ai/blog/liquid-foundation-models-our-first-series-of-generative-ai-models",
    "supports": "LFM-3.1B dense; 32k context; closed weights; non-transformer architecture; no layer/KV disclosure; near-constant memory complexity."
   },
   {
    "url": "https://www.marktechpost.com/2024/10/03/liquid-ai-introduces-liquid-foundation-models-lfms-a-1b-3b-and-40b-series-of-generative-ai-models/",
    "supports": "3B model optimized for mobile/edge; v1 series."
   }
  ],
  "year_dec": 2024.7083333333333
 },
 {
  "name": "LFM-40.3B-MoE (Liquid Foundation Model v1, A12B)",
  "organization": "Liquid AI",
  "release_date": "2024-09",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Closed-weight v1 'Liquid' architecture with Mixture-of-Experts. ~40.3B total parameters with ~12B active per token. Per-layer attention/linear-operator composition undisclosed; not a published transformer. Distinct from LFM2.",
  "rho": null,
  "confidence": "low",
  "context_length": 32768,
  "total_layers": null,
  "global_attention_layers": null,
  "sliding_window_attention_layers": null,
  "linear_or_ssm_layers": null,
  "hidden_size": null,
  "kv_heads": null,
  "head_dim": null,
  "param_count_B": 40.3,
  "attention_pattern": "Undisclosed; MoE; vendor claims near-constant memory complexity at long context.",
  "kv_mem_method": "Cannot compute: no public config.json or attention-layer count.",
  "kv_mem_per_1M_GiB_bf16": null,
  "capability_notes": "Vendor-reported as competitive with much larger transformer models at launch; ~12B active params. No public RULER/NIAH numbers.",
  "notes": "First-generation LFM, 2024-09-30. Closed source. MoE, 40.3B total / ~12B active. Layer/attention composition not published -> null for layer fields and rho. Different architecture from LFM2.",
  "sources": [
   {
    "url": "https://www.liquid.ai/blog/liquid-foundation-models-our-first-series-of-generative-ai-models",
    "supports": "LFM-40.3B MoE; 32k context; closed weights; non-transformer; no layer/KV disclosure."
   },
   {
    "url": "https://www.marktechpost.com/2024/10/03/liquid-ai-introduces-liquid-foundation-models-lfms-a-1b-3b-and-40b-series-of-generative-ai-models/",
    "supports": "40B MoE for complex tasks; v1 series."
   }
  ],
  "year_dec": 2024.7083333333333
 },
 {
  "name": "LFM2-350M",
  "organization": "Liquid AI",
  "release_date": "2025-07",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Hybrid: 10 double-gated short-range LIV (input-aware) convolution blocks interleaved with 6 grouped-query attention (GQA, full/global softmax) blocks. Conv blocks are finite-impulse short convolutions (conv_L_cache=3), O(n) with bounded state; GQA blocks carry the Theta(L) KV cache.",
  "rho": 0.375,
  "confidence": "high",
  "context_length": 32768,
  "total_layers": 16,
  "global_attention_layers": 6,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 10,
  "hidden_size": 1024,
  "kv_heads": 8,
  "head_dim": 64,
  "param_count_B": 0.354,
  "attention_pattern": "6 FULL global GQA layers at indices [2,5,8,10,12,14]; remaining 10 layers are gated short-conv (kernel k=3). No sliding-window layers. GQA: 16 query heads / 8 KV heads.",
  "kv_mem_method": "All attention layers are FULL (no sliding window): KV_bytes/token = 2*global_layers*kv_heads*head_dim*2(bf16) = 2*6*8*64*2 = 12288 B/token. *1e6/1024^3 = 11.44 GiB per 1M tokens. Conv layers contribute only bounded state (conv_L_cache=3), negligible/non-growing.",
  "kv_mem_per_1M_GiB_bf16": 11.44,
  "capability_notes": "Blog benchmarks: MMLU 43.43, GSM8K 30.1, IFEval 65.12. Designed for on-device; vendor measures peak RSS and prefill+decode on Qualcomm Snapdragon CPUs rather than KV-size proxy, claiming up to 2x faster prefill/decode on CPU vs similarly sized models. No public RULER/needle-in-haystack scores; trained-context 32k.",
  "notes": "Released 2025-07-10. head_dim not in config.json; equals hidden_size/num_attention_heads = 1024/16 = 64 (divides evenly; consistent with GQA where KV uses 8 heads x 64). config.json max_position_embeddings=128000 but trained/supported context is 32768 (paper + model card). full_attn_idxs=[2,5,8,10,12,14] (6 layers) verified directly from config.json.",
  "sources": [
   {
    "url": "https://huggingface.co/LiquidAI/LFM2-350M/raw/main/config.json",
    "supports": "num_hidden_layers=16, hidden_size=1024, num_attention_heads=16, num_key_value_heads=8, full_attn_idxs=[2,5,8,10,12,14] (6 global attn, 10 conv), conv_L_cache=3, block_ff_dim=6656, max_position_embeddings=128000, rope_theta=1e6."
   },
   {
    "url": "https://www.liquid.ai/blog/liquid-foundation-models-v2-our-second-series-of-generative-ai-models",
    "supports": "Release 2025-07-10; 16 blocks = 10 double-gated short-range conv + 6 GQA; 32k context; MMLU 43.43 / GSM8K 30.1 / IFEval 65.12; CPU-efficiency methodology instead of KV-size proxy."
   },
   {
    "url": "https://arxiv.org/abs/2511.23404",
    "supports": "LFM2 family covers 350M-8.3B; gated short convolutions + small number of GQA blocks; 32K context."
   }
  ],
  "year_dec": 2025.5416666666667
 },
 {
  "name": "LFM2-700M",
  "organization": "Liquid AI",
  "release_date": "2025-07",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Hybrid: 10 double-gated short-range LIV convolution blocks + 6 grouped-query attention (full/global) blocks. GQA blocks carry Theta(L) KV; conv blocks bounded (conv_L_cache=3).",
  "rho": 0.375,
  "confidence": "high",
  "context_length": 32768,
  "total_layers": 16,
  "global_attention_layers": 6,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 10,
  "hidden_size": 1536,
  "kv_heads": 8,
  "head_dim": 64,
  "param_count_B": 0.7,
  "attention_pattern": "6 FULL global GQA layers at indices [2,5,8,10,12,14]; 10 gated short-conv layers (k=3). No sliding window. 24 query heads / 8 KV heads.",
  "kv_mem_method": "KV_bytes/token = 2*6*8*64*2 = 12288 B/token; *1e6/1024^3 = 11.44 GiB per 1M tokens (full-attention layers only; conv state non-growing).",
  "kv_mem_per_1M_GiB_bf16": 11.44,
  "capability_notes": "Blog benchmarks: MMLU 49.9, GSM8K 46.4, IFEval 72.23. On-device focus; CPU prefill/decode efficiency emphasized. No public RULER/NIAH numbers; 32k trained context.",
  "notes": "Released 2025-07-10. head_dim absent in config; = 1536/24 = 64 (divides evenly). max_position_embeddings=128000 in config but supported context 32768. full_attn_idxs=[2,5,8,10,12,14] verified from config.json.",
  "sources": [
   {
    "url": "https://huggingface.co/LiquidAI/LFM2-700M/raw/main/config.json",
    "supports": "num_hidden_layers=16, hidden_size=1536, num_attention_heads=24, num_key_value_heads=8, full_attn_idxs=[2,5,8,10,12,14], conv_L_cache=3, block_ff_dim=10240, rope_theta=1e6, max_position_embeddings=128000."
   },
   {
    "url": "https://www.liquid.ai/blog/liquid-foundation-models-v2-our-second-series-of-generative-ai-models",
    "supports": "Release 2025-07-10; 10 conv + 6 GQA; 32k; MMLU 49.9 / GSM8K 46.4 / IFEval 72.23."
   }
  ],
  "year_dec": 2025.5416666666667
 },
 {
  "name": "LFM2-1.2B",
  "organization": "Liquid AI",
  "release_date": "2025-07",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Hybrid: 10 double-gated short-range LIV convolution blocks + 6 grouped-query attention (full/global) blocks. GQA blocks carry Theta(L) KV; conv blocks bounded (conv_L_cache=3).",
  "rho": 0.375,
  "confidence": "high",
  "context_length": 32768,
  "total_layers": 16,
  "global_attention_layers": 6,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 10,
  "hidden_size": 2048,
  "kv_heads": 8,
  "head_dim": 64,
  "param_count_B": 1.17,
  "attention_pattern": "6 FULL global GQA layers at indices [2,5,8,10,12,14]; 10 gated short-conv layers (k=3). No sliding window. 32 query heads / 8 KV heads.",
  "kv_mem_method": "KV_bytes/token = 2*6*8*64*2 = 12288 B/token; *1e6/1024^3 = 11.44 GiB per 1M tokens (full-attention layers only).",
  "kv_mem_per_1M_GiB_bf16": 11.44,
  "capability_notes": "Blog/paper benchmarks: MMLU 55.23, GSM8K 58.3, IFEval 74.89, GPQA 31.47. Paper notes LFM2-1.2B competitive with Qwen3-1.7B (Qwen3-1.7B MMLU 59.11, GSM8K 51.40) at lower cost. On-device flagship of first LFM2 wave. No public RULER/NIAH numbers; 32k trained context.",
  "notes": "Released 2025-07-10. head_dim absent in config; = 2048/32 = 64 (divides evenly). max_position_embeddings=128000 but supported context 32768. full_attn_idxs=[2,5,8,10,12,14] verified from config.json. Blog states '16 blocks: 10 double-gated short-range convolution blocks and 6 blocks of GQA' for this model.",
  "sources": [
   {
    "url": "https://huggingface.co/LiquidAI/LFM2-1.2B/raw/main/config.json",
    "supports": "num_hidden_layers=16, hidden_size=2048, num_attention_heads=32, num_key_value_heads=8, full_attn_idxs=[2,5,8,10,12,14], conv_L_cache=3, block_ff_dim=12288, rope_theta=1e6, max_position_embeddings=128000."
   },
   {
    "url": "https://www.liquid.ai/blog/liquid-foundation-models-v2-our-second-series-of-generative-ai-models",
    "supports": "'16 blocks: 10 double-gated short-range convolution blocks and 6 blocks of grouped query attention'; 32k context; MMLU 55.23 / GSM8K 58.3 / IFEval 74.89; release 2025-07-10."
   },
   {
    "url": "https://arxiv.org/html/2511.23404v1",
    "supports": "MMLU 55.23, GPQA 31.47, GSM8K 58.30; Qwen3-1.7B comparison MMLU 59.11 / GSM8K 51.40; 32K context."
   }
  ],
  "year_dec": 2025.5416666666667
 },
 {
  "name": "LFM2-2.6B",
  "organization": "Liquid AI",
  "release_date": "2025-11",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Hybrid: 22 gated short-range conv blocks + 8 grouped-query attention (full/global) blocks (30 layers). GQA blocks carry Theta(L) KV; conv blocks bounded (conv_L_cache=3).",
  "rho": 0.2667,
  "confidence": "high",
  "context_length": 32768,
  "total_layers": 30,
  "global_attention_layers": 8,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 22,
  "hidden_size": 2048,
  "kv_heads": 8,
  "head_dim": 64,
  "param_count_B": 2.57,
  "attention_pattern": "8 FULL global GQA layers (layer_types full_attention at indices 2,5,9,13,17,21,24,27); 22 gated short-conv layers (k=3). No sliding window. 32 query heads / 8 KV heads.",
  "kv_mem_method": "KV_bytes/token = 2*8*8*64*2 = 16384 B/token; *1e6/1024^3 = 15.26 GiB per 1M tokens (full-attention layers only).",
  "kv_mem_per_1M_GiB_bf16": 15.26,
  "capability_notes": "Paper/model card: MMLU 64.42, GSM8K 82.41, IFEval 79.56, GPQA 26.57. Largest LFM2 dense model. Paper: 'Lower peak RSS at long context (4K/32K), consistent with reduced KV-cache versus attention-heavy layouts.' No published RULER/NIAH retrieval scores; 32k trained context.",
  "notes": "Released 2025-11 (tech report arXiv 2511.23404, model card published 2025-11-28). Layer composition VERIFIED by deterministic parse of config.json layer_types: 8 full_attention + 22 conv (an early WebFetch miscount gave 6; the authoritative count is 8 — also matches model card '30 (22 conv + 8 attn)'). head_dim absent in config; = 2048/32 = 64. config max_position_embeddings=128000 but supported context 32768. This model has MORE total layers and MORE attention layers than the 1.2B, so its rho (0.267) is LOWER than the 1.2B (0.375) despite more attention layers, because total grows faster.",
  "sources": [
   {
    "url": "https://huggingface.co/LiquidAI/LFM2-2.6B/raw/main/config.json",
    "supports": "num_hidden_layers=30, hidden_size=2048, num_attention_heads=32, num_key_value_heads=8, layer_types has 8 full_attention + 22 conv (verified deterministic count), conv_L_cache=3, intermediate_size=10752, rope_theta=1e6, max_position_embeddings=128000."
   },
   {
    "url": "https://huggingface.co/LiquidAI/LFM2-2.6B",
    "supports": "Layer composition '30 (22 conv + 8 attn)'; context 32768; params 2,569,272,320; MMLU 64.42 / GSM8K 82.41 / IFEval 79.56; published 2025-11-28."
   },
   {
    "url": "https://arxiv.org/html/2511.23404v1",
    "supports": "LFM2-2.6B MMLU 64.42, GPQA 26.57, GSM8K 82.41; 'reduced KV-cache versus attention-heavy layouts'; 32K context."
   }
  ],
  "year_dec": 2025.875
 },
 {
  "name": "LFM2-8B-A1B (Mixture-of-Experts)",
  "organization": "Liquid AI",
  "release_date": "2025-11",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Hybrid conv+GQA backbone with sparse MoE FFN: 18 gated short-range conv blocks + 6 grouped-query attention (full/global) blocks (24 layers). 32 experts, 4 active per token; 2 dense (non-MoE) layers. 8.3B total params, ~1.5B active. GQA blocks carry Theta(L) KV; conv blocks bounded (conv_L_cache=3).",
  "rho": 0.25,
  "confidence": "high",
  "context_length": 32768,
  "total_layers": 24,
  "global_attention_layers": 6,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 18,
  "hidden_size": 2048,
  "kv_heads": 8,
  "head_dim": 64,
  "param_count_B": 8.3,
  "attention_pattern": "6 FULL global GQA layers (layer_types full_attention at indices 2,6,10,14,18,21); 18 gated short-conv layers (k=3). No sliding window. 32 query heads / 8 KV heads. MoE: num_experts=32, num_experts_per_tok=4, moe_intermediate_size=1792, num_dense_layers=2.",
  "kv_mem_method": "KV_bytes/token = 2*6*8*64*2 = 12288 B/token; *1e6/1024^3 = 11.44 GiB per 1M tokens (full-attention layers only; MoE affects FFN not KV cache).",
  "kv_mem_per_1M_GiB_bf16": 11.44,
  "capability_notes": "Paper/model card: MMLU 64.84, GSM8K 84.38, GPQA 29.29. 8.3B total / ~1.5B active per token. Highest scores in the LFM2 family while keeping ~1.5B active compute. No published RULER/NIAH retrieval scores; 32k trained context.",
  "notes": "Released 2025-11 (arXiv 2511.23404). model_type=lfm2_moe. Layer composition VERIFIED by deterministic config.json parse: 6 full_attention + 18 conv = 24 (matches blog/report '18 conv + 6 GQA'). head_dim absent; = 2048/32 = 64. config max_position_embeddings=128000 but supported context 32768. Active params ~1.5B (paper); often cited as 'A1B'.",
  "sources": [
   {
    "url": "https://huggingface.co/LiquidAI/LFM2-8B-A1B/raw/main/config.json",
    "supports": "num_hidden_layers=24, hidden_size=2048, num_attention_heads=32, num_key_value_heads=8, layer_types = 6 full_attention + 18 conv (verified), num_experts=32, num_experts_per_tok=4, moe_intermediate_size=1792, num_dense_layers=2, intermediate_size=7168, conv_L_cache=3, rope_theta=1e6, max_position_embeddings=128000."
   },
   {
    "url": "https://arxiv.org/html/2511.23404v1",
    "supports": "MoE variant 8.3B total / 1.5B active; 18 conv + 6 GQA (24 layers); MMLU 64.84, GPQA 29.29, GSM8K 84.38; 32K context."
   },
   {
    "url": "https://huggingface.co/LiquidAI/LFM2-8B-A1B",
    "supports": "8B-A1B MoE family member; conv + GQA hybrid backbone."
   }
  ],
  "year_dec": 2025.875
 },
 {
  "name": "LFM2.5-230M",
  "organization": "Liquid AI",
  "release_date": "2026-01",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Hybrid: 8 gated short-range conv blocks + 6 grouped-query attention (full/global) blocks (14 layers). GQA blocks carry Theta(L) KV; conv blocks bounded (conv_L_cache=3). Smallest LFM2 family member.",
  "rho": 0.4286,
  "confidence": "high",
  "context_length": 32768,
  "total_layers": 14,
  "global_attention_layers": 6,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 8,
  "hidden_size": 1024,
  "kv_heads": 8,
  "head_dim": 64,
  "param_count_B": 0.23,
  "attention_pattern": "6 FULL global GQA layers (layer_types full_attention at indices 2,4,6,8,10,12); 8 gated short-conv layers (k=3). No sliding window. 16 query heads / 8 KV heads.",
  "kv_mem_method": "KV_bytes/token = 2*6*8*64*2 = 12288 B/token; *1e6/1024^3 = 11.44 GiB per 1M tokens (full-attention layers only).",
  "kv_mem_per_1M_GiB_bf16": 11.44,
  "capability_notes": "Marketed (VentureBeat) as beating models ~4x its size on data-extraction tasks; runs 'anywhere' / on-device. No public RULER/NIAH scores located. Trained context 32k.",
  "notes": "LFM2.5 refresh, smallest checkpoint (~230M). Release approx 2026-01 (date approximate — confirm against model card; medium-confidence on exact YYYY-MM though architecture is high-confidence). Layer composition VERIFIED by deterministic config.json parse: 8 conv + 6 full_attention = 14. head_dim absent in config; = 1024/16 = 64. config max_position_embeddings=128000; rope_theta not set in this config (smaller refresh). Highest rho in family (0.43) because total layers are few.",
  "sources": [
   {
    "url": "https://huggingface.co/LiquidAI/LFM2.5-230M/raw/main/config.json",
    "supports": "num_hidden_layers=14, hidden_size=1024, num_attention_heads=16, num_key_value_heads=8, layer_types = 8 conv + 6 full_attention (verified), conv_L_cache=3, intermediate_size=2560, max_position_embeddings=128000."
   },
   {
    "url": "https://recipes.vllm.ai/LiquidAI/LFM2.5-230M",
    "supports": "LFM2.5-230M as a released LFM2-family model; hybrid conv+GQA on-device model."
   },
   {
    "url": "https://venturebeat.com/technology/liquid-ais-smallest-model-yet-lfm2-5-230m-beats-models-4x-its-size-at-data-extraction-can-run-anywhere",
    "supports": "LFM2.5-230M smallest model, beats 4x-larger models on data extraction, runs on-device; positioning/capability fingerprint."
   }
  ],
  "year_dec": 2026.0416666666667
 },
 {
  "name": "RWKV-6 Finch 1.6B (v6-Finch-1B6)",
  "organization": "BlinkDL / RWKV Foundation",
  "release_date": "2024-04",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Linear-recurrence RNN. Each block = Pre-LN Time-Mixing (WKV6, multi-headed matrix-valued state with data-dependent per-channel decay w_t via LoRA, token-shift, SiLU gate, GroupNorm over heads) + Pre-LN Channel-Mixing (RWKV-4-style FFN, hidden = 3.5D). NO softmax/global attention. State is a fixed-size matrix s' per head (head_dim x head_dim), updated recurrently s' = diag(w).s + k^T.v; size is independent of sequence length.",
  "rho": 0,
  "confidence": "high",
  "context_length": 4096,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "total_layers": 24,
  "hidden_size": 2048,
  "kv_heads": 32,
  "head_dim": 64,
  "param_count_B": 1.6,
  "kv_mem_method": "Pure RNN: no global softmax-attention layers, so the Theta(L)-growing KV cache is 0. KV_bytes_per_token = 2 * global_attention_layers(=0) * kv_heads * head_dim * 2 = 0, hence 0 GiB per 1M tokens. The recurrent WKV state is fixed-size: per layer 24 * (num_heads 32 * head_dim 64 * head_dim 64) elements = ~3.1M floats total, constant in L (does not grow with sequence length). num_heads computed as attention_hidden_size(2048)/head_dim(64)=32; config.json field 'num_attention_heads' is reported as 64 but that reflects head_size=64, not the head count.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "attention_pattern": "No attention. Linear-recurrence (WKV6) time-mixing in every layer; constant memory and O(1) compute per token at inference (no KV cache).",
  "global_attention_pattern_note": "",
  "capability_notes": "From the Eagle&Finch paper (arXiv:2404.05892): Finch-1.6B multilingual avg acc 55.0 (LAMBADA-multi/XCOPA/XNLI/XStoryCloze/xWinograd/PAWS-X), English-focused avg acc 62.9 (LAMBADA/HellaSwag/PIQA/ARC-e/ARC-c/GLUE/Winogrande/SciQ/COPA). No MMLU reported in the Finch paper. MQAR associative recall: Finch achieves extremely high accuracy and outperforms all tested non-transformer architectures (Hyena, Mamba, RWKV-4) and is robust as sequence length grows. Bamboo long-context benchmark (4k ctx, 9 tasks): Finch outperforms vanilla Mamba by >=7% avg at the 1.5B/3B scales. PG19 loss-vs-position shows Finch extrapolates beyond its 4096 training context. Trained on 1.12T-token RWKV World v2 multilingual corpus (~70% English / 15% multilingual / 15% code).",
  "notes": "Codename 'Finch' = RWKV-6, published with Eagle (RWKV-5) in 'Eagle and Finch: RWKV with Matrix-Valued States and Dynamic Recurrence' (COLM 2024). Two Finch models released: 1.6B and 3B. config.json (RWKV/v6-Finch-1B6-HF): num_hidden_layers=24, hidden_size=2048, head_dim=64, vocab_size=65536, model_type=rwkv6. This is a pure-state baseline: rho=0, KV does not grow with L.",
  "param_count_method": "",
  "sources": [
   {
    "url": "https://huggingface.co/RWKV/v6-Finch-1B6-HF/raw/main/config.json",
    "supports": "num_hidden_layers=24, hidden_size=2048, head_dim=64, vocab_size=65536, model_type=rwkv6 for Finch 1.6B"
   },
   {
    "url": "https://arxiv.org/abs/2404.05892",
    "supports": "Eagle and Finch paper; Finch=RWKV-6; released Finch 1.6B and 3B; 1.12T-token World v2 corpus; pure RNN with matrix-valued recurrent state"
   },
   {
    "url": "https://arxiv.org/pdf/2404.05892",
    "supports": "Sec 7 pre-trained models (Finch 1.6B, Finch 3B); Sec 4 architecture (WKV6 recurrent state s'=diag(w)s+k^T v, channel mixing hidden 3.5D); Sec 8.1/8.3/8.4 benchmark tables (multilingual avg 55.0, English avg 62.9), MQAR, Bamboo, PG19 long-context; training context 4096"
   }
  ],
  "year_dec": 2024.2916666666667
 },
 {
  "name": "RWKV-6 Finch 3B (v6-Finch-3B)",
  "organization": "BlinkDL / RWKV Foundation",
  "release_date": "2024-04",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Linear-recurrence RNN. WKV6 multi-headed matrix-valued state with data-dependent decay (LoRA-parameterized w_t) and data-dependent token-shift (ddlerp) in time-mixing; RWKV-4-style channel-mixing FFN (hidden 3.5D). NO softmax/global attention. Fixed-size recurrent state per head, independent of sequence length.",
  "rho": 0,
  "confidence": "high",
  "context_length": 4096,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 32,
  "total_layers": 32,
  "hidden_size": 2560,
  "kv_heads": 40,
  "head_dim": 64,
  "param_count_B": 3.1,
  "kv_mem_method": "Pure RNN: 0 global softmax-attention layers, so Theta(L)-growing KV cache = 0 GiB/1M tokens (KV_bytes_per_token = 2*0*kv_heads*head_dim*2 = 0). Fixed recurrent WKV state per layer = num_heads(40) * head_dim(64) * head_dim(64); constant in L. num_heads = attention_hidden_size(2560)/head_dim(64) = 40 (config.json 'num_attention_heads' field shows 64 = head_size, not head count).",
  "kv_mem_per_1M_GiB_bf16": 0,
  "attention_pattern": "No attention. Linear-recurrence (WKV6) in every layer; O(1) per-token inference, no KV cache.",
  "global_attention_pattern_note": "",
  "capability_notes": "Eagle&Finch paper (arXiv:2404.05892): Finch-3B multilingual avg acc 57.1, English-focused avg acc 67.5. Beats similarly-sized RWKV-4-3B, Eagle-3B, Pythia-2.8b, and is competitive with Mamba-2.8b. No MMLU reported. Strong MQAR associative recall; Bamboo 4k long-context outperforms vanilla Mamba by >=7% at 3B; PG19 loss extrapolates beyond 4096 training context. Trained on 1.12T-token World v2 corpus.",
  "notes": "RWKV-6 Finch 3B. config.json (RWKV/v6-Finch-3B-HF): num_hidden_layers=32, hidden_size=2560, head_dim=64, vocab_size=65536, model_type=rwkv6. Cross-check: paper Sec 7 lists Finch 3B as one of two released Finch sizes; config L32/D2560 consistent with the 3.1B parameter count. Pure-state baseline: rho=0, KV does not grow with L.",
  "param_count_method": "Paper text states two Finch models of 1.6B and 3.1B parameters; HF repo named 3B.",
  "sources": [
   {
    "url": "https://huggingface.co/RWKV/v6-Finch-3B-HF/raw/main/config.json",
    "supports": "num_hidden_layers=32, hidden_size=2560, head_dim=64, vocab_size=65536, model_type=rwkv6 for Finch 3B"
   },
   {
    "url": "https://arxiv.org/pdf/2404.05892",
    "supports": "Finch 3B released (Sec 7); multilingual avg 57.1, English avg 67.5 (Tables 3-4); 1.12T World v2 corpus; ctx 4096; pure RNN architecture"
   },
   {
    "url": "https://arxiv.org/abs/2404.05892",
    "supports": "Eagle and Finch (RWKV-5/RWKV-6), COLM 2024; Finch 1.6B and 3.1B parameter models"
   }
  ],
  "year_dec": 2024.2916666666667
 },
 {
  "name": "RWKV-7 Goose World3 0.1B (0.19B)",
  "organization": "BlinkDL / RWKV Foundation",
  "release_date": "2025-03",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Linear-recurrence RNN with generalized (vector-gated) delta rule. Each block = Pre-LN Time-Mixing (WKV7 kernel: state wkv_t = wkv_{t-1}(diag(w_t) - khat^T(a*khat)) + v^T*ktilde; vector-valued in-context learning rate a, decay w, removal key kappa, value-residual mix) + Pre-LN ReLU^2 MLP (hidden 4D). NO softmax/global attention. Fixed-size matrix state per head (64x64), independent of L.",
  "rho": 0,
  "confidence": "high",
  "context_length": 4096,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 12,
  "total_layers": 12,
  "hidden_size": 768,
  "kv_heads": 12,
  "head_dim": 64,
  "param_count_B": 0.19,
  "kv_mem_method": "Pure RNN: 0 global softmax-attention layers -> Theta(L)-growing KV = 0 GiB/1M tokens. Recurrent WKV7 state is fixed-size (per head 64x64), constant in L. num_heads = hidden_size(768)/head_dim(64) = 12.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "attention_pattern": "No attention. WKV7 linear recurrence in every layer; constant memory and constant inference time per token (no KV cache).",
  "global_attention_pattern_note": "",
  "capability_notes": "RWKV-7 'Goose' paper (arXiv:2503.14456). Smallest World3 model. The paper reports 'giant leaps in MMLU vs RWKV-6' for the larger sizes; the 0.1B is below meaningful MMLU. RWKV-7 family: SoTA MAD (Mechanistic Architecture Design) avg 79.3 with perfect In-Context Recall (100) and Noisy Recall (100), SoTA Fuzzy Recall (43.2) - properties of the architecture, demonstrated at small scale. State-tracking: RWKV-7 stronger than Transformers/Mamba/S4 and provably recognizes all regular languages with a constant number of layers. Trained on World v3 (1.0T tokens for 0.1B, from RWKV-5 checkpoint), ctx 4096.",
  "notes": "config.json (RWKV/RWKV7-Goose-World3-0.1B-HF): num_hidden_layers=12, hidden_size=768, head_dim=64, vocab_size=65536, model_type=rwkv7. Paper calls it 0.19B. Pure-state baseline: rho=0.",
  "param_count_method": "",
  "sources": [
   {
    "url": "https://huggingface.co/RWKV/RWKV7-Goose-World3-0.1B-HF/raw/main/config.json",
    "supports": "num_hidden_layers=12, hidden_size=768, head_dim=64, vocab_size=65536, model_type=rwkv7"
   },
   {
    "url": "https://arxiv.org/pdf/2503.14456",
    "supports": "RWKV-7 World3 0.1B/0.4B/1.5B/2.9B released (Sec 6); World v3 token amounts (Table 2); WKV7 architecture; MAD (Table 7), state-tracking (Sec 7.6), MMLU leaps vs RWKV-6; ctx 4096"
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "RWKV-7 Goose World3 0.4B",
  "organization": "BlinkDL / RWKV Foundation",
  "release_date": "2025-03",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Linear-recurrence RNN with generalized delta rule (WKV7 kernel, vector-valued in-context learning rate, vector decay, value-residual learning). Time-Mixing + ReLU^2 MLP (4D). NO softmax/global attention. Fixed-size 64x64 matrix state per head.",
  "rho": 0,
  "confidence": "high",
  "context_length": 4096,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "total_layers": 24,
  "hidden_size": 1024,
  "kv_heads": 16,
  "head_dim": 64,
  "param_count_B": 0.4,
  "kv_mem_method": "Pure RNN: 0 global softmax-attention layers -> Theta(L)-growing KV = 0 GiB/1M tokens. Fixed WKV7 state per head 64x64, constant in L. num_heads = hidden_size(1024)/head_dim(64) = 16.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "attention_pattern": "No attention. WKV7 linear recurrence every layer; no KV cache, O(1) per-token inference.",
  "global_attention_pattern_note": "",
  "capability_notes": "RWKV-7 paper (arXiv:2503.14456) Table 3: World3-0.4B MMLU (5-shot) = 26.1, English avg acc 57.1; multilingual avg 52.0 (Table 4). Comparable English downstream to dense Qwen2.5-0.5B (57.9) at a fraction of training tokens (3.1T vs 18T). Family-level: SoTA MAD (79.3 avg), perfect in-context/noisy recall, strong state-tracking. Trained on World v3 (2.0T total incl. RWKV-5 pretrain), ctx 4096.",
  "notes": "config.json (RWKV/RWKV7-Goose-World3-0.4B-HF): num_hidden_layers=24, hidden_size=1024, head_dim=64, vocab_size=65536, model_type=rwkv7. Pure-state baseline: rho=0, KV does not grow with L.",
  "param_count_method": "",
  "sources": [
   {
    "url": "https://huggingface.co/RWKV/RWKV7-Goose-World3-0.4B-HF/raw/main/config.json",
    "supports": "num_hidden_layers=24, hidden_size=1024, head_dim=64, vocab_size=65536, model_type=rwkv7"
   },
   {
    "url": "https://arxiv.org/pdf/2503.14456",
    "supports": "World3-0.4B MMLU 26.1 (Table 3, 5-shot); English avg 57.1; multilingual avg 52.0 (Table 4); World v3 2.0T tokens (Table 2); ctx 4096; pure-RNN constant-memory architecture"
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "RWKV-7 Goose World3 1.5B",
  "organization": "BlinkDL / RWKV Foundation",
  "release_date": "2025-03",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Linear-recurrence RNN, generalized delta rule (WKV7: state evolution with diagonal-plus-rank-1 transition matrix, vector in-context learning rate a, vector decay w, removal key kappa, value-residual mix). Time-Mixing + ReLU^2 MLP (4D). NO softmax/global attention; fixed-size 64x64 per-head matrix state.",
  "rho": 0,
  "confidence": "high",
  "context_length": 4096,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "total_layers": 24,
  "hidden_size": 2048,
  "kv_heads": 32,
  "head_dim": 64,
  "param_count_B": 1.52,
  "kv_mem_method": "Pure RNN: 0 global softmax-attention layers -> Theta(L)-growing KV = 0 GiB/1M tokens. Recurrent WKV7 state fixed-size (per head 64x64), constant in L. num_heads = hidden_size(2048)/head_dim(64) = 32.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "attention_pattern": "No attention. WKV7 linear recurrence every layer; no KV cache; constant memory / constant time per token. Pass-key retrieval works up to ~19.6k tokens despite 4k training ctx (extends to ~29k after 128k fine-tune).",
  "global_attention_pattern_note": "",
  "capability_notes": "RWKV-7 paper (arXiv:2503.14456): World3-1.5B MMLU (5-shot) = 43.3 (Table 3; 'giant leap vs RWKV-6' - RWKV6-World2.1-1.6B MMLU 25.1), English avg 67.6, multilingual avg 58.0 (Table 4). Long-context pass-key retrieval (Fig 7): perfect to ~19,600 tokens, degrades beyond ~20,600 (4k training ctx); after fine-tuning on 128k packed sequences, reliable to ~29k tokens. Associative recall (MQAR, Table 6): with WKV state dim 8192 (head_dim 64) recalls 72.93% at 256 KV pairs, >99% at smaller settings. Family SoTA on MAD (79.3). Model card LAMBADA: ppl 4.13 / acc 69.4% (pre-conversion). Trained on World v3 (3.1T World v3, 5.6T total incl. RWKV-6 pretrain), ctx 4096.",
  "notes": "config.json (RWKV/RWKV7-Goose-World3-1.5B-HF): num_hidden_layers=24, hidden_size=2048, head_dim=64, gate_low_rank_dim=256, decay/a_low_rank_dim=96, v_low_rank_dim=64, intermediate_size=8192, hidden_act=sqrelu, vocab=65536, model_type=rwkv7. Param count 1.52B per model card. Pure-state baseline: rho=0, KV does not grow with L.",
  "param_count_method": "Model card states 1.52B.",
  "sources": [
   {
    "url": "https://huggingface.co/RWKV/RWKV7-Goose-World3-1.5B-HF/raw/main/config.json",
    "supports": "num_hidden_layers=24, hidden_size=2048, head_dim=64, low-rank dims, intermediate_size=8192, vocab=65536, model_type=rwkv7"
   },
   {
    "url": "https://huggingface.co/RWKV/RWKV7-Goose-World3-1.5B-HF",
    "supports": "parameter count 1.52B; LAMBADA ppl 4.13 acc 69.4%; paper arXiv:2503.14456 Mar 18 2025"
   },
   {
    "url": "https://arxiv.org/pdf/2503.14456",
    "supports": "World3-1.5B MMLU 43.3 (Table 3), English avg 67.6, multilingual 58.0 (Table 4); pass-key retrieval ~19.6k / ~29k after tune (Sec 7.5, Fig 7); MQAR Table 6; World v3 5.6T total (Table 2); ctx 4096"
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "RWKV-7 Goose World3 2.9B",
  "organization": "BlinkDL / RWKV Foundation",
  "release_date": "2025-03",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Linear-recurrence RNN, generalized vector-gated delta rule (WKV7). Time-Mixing (WKV7 kernel) + ReLU^2 MLP (4D). NO softmax/global attention; fixed-size 64x64 per-head matrix state, independent of sequence length.",
  "rho": 0,
  "confidence": "high",
  "context_length": 4096,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 32,
  "total_layers": 32,
  "hidden_size": 2560,
  "kv_heads": 40,
  "head_dim": 64,
  "param_count_B": 2.9,
  "kv_mem_method": "Pure RNN: 0 global softmax-attention layers -> Theta(L)-growing KV = 0 GiB/1M tokens. Recurrent WKV7 state fixed-size (per head 64x64), constant in L. num_heads = hidden_size(2560)/head_dim(64) = 40.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "attention_pattern": "No attention. WKV7 linear recurrence every layer; no KV cache; constant memory / constant time per token. Pass-key retrieval perfect to ~35k tokens (extends to ~30-50k after 128k fine-tune).",
  "global_attention_pattern_note": "",
  "capability_notes": "RWKV-7 paper (arXiv:2503.14456): World3-2.9B MMLU (5-shot) = 55.0 (Table 3), English avg 71.5, multilingual avg 61.1 (Table 4). New 3B SoTA on multilingual; matches 3B SoTA on English downstream (vs Qwen2.5-3B which used 18T tokens vs RWKV-7's 5.6T). Long-context pass-key (Fig 7): perfect to ~35,000 tokens (4k training ctx), reliable to ~30k after 128k packed fine-tune; larger scale extends retrieval further than the 1.5B. SoTA MAD (79.3 family), strong state-tracking, recognizes all regular languages with constant layers. Trained on World v3 (3.1T World v3, 5.6T total incl. RWKV-6 pretrain), ctx 4096.",
  "notes": "config.json (RWKV/RWKV7-Goose-World3-2.9B-HF): num_hidden_layers=32, hidden_size=2560, head_dim=64, gate_low_rank_dim=320, a/decay_low_rank_dim=96, v_low_rank_dim=64, intermediate_size=10240, hidden_act=sqrelu, vocab=65536, model_type=rwkv7. Largest RWKV-7 model in the paper. Pure-state baseline: rho=0, KV does not grow with L.",
  "param_count_method": "",
  "sources": [
   {
    "url": "https://huggingface.co/RWKV/RWKV7-Goose-World3-2.9B-HF/raw/main/config.json",
    "supports": "num_hidden_layers=32, hidden_size=2560, head_dim=64, intermediate_size=10240, low-rank dims, vocab=65536, model_type=rwkv7"
   },
   {
    "url": "https://arxiv.org/pdf/2503.14456",
    "supports": "World3-2.9B MMLU 55.0 (Table 3), English avg 71.5, multilingual 61.1 (Table 4); 3B multilingual SoTA / English-on-par claim (Sec 7.1, abstract); pass-key ~35k (Sec 7.5, Fig 7); World v3 5.6T total (Table 2); ctx 4096"
   },
   {
    "url": "https://arxiv.org/abs/2503.14456",
    "supports": "RWKV-7 Goose, four models 0.19B-2.9B, constant memory / constant inference time per token, submitted Mar 18 2025"
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "RWKV-7 Goose g0 7.2B (rwkv7-g0-7.2b)",
  "organization": "BlinkDL / RWKV Foundation",
  "release_date": "2025-07",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Linear-recurrence RNN, generalized vector-gated delta rule (WKV7 kernel) + ReLU^2 MLP. NO softmax/global attention; fixed-size 64x64 per-head matrix state. Described by the author as 'likely the strongest pure RNN ever existed.'",
  "rho": 0,
  "confidence": "medium",
  "context_length": 4096,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 32,
  "total_layers": 32,
  "hidden_size": 4096,
  "kv_heads": 64,
  "head_dim": 64,
  "param_count_B": 7.2,
  "kv_mem_method": "Pure RNN: 0 global softmax-attention layers -> Theta(L)-growing KV = 0 GiB/1M tokens. Fixed WKV7 state per head 64x64; the paper notes CUDA kernels are tuned for head_dim 64 with 64 wkv heads at D=4096. num_heads = hidden_size(4096)/head_dim(64) = 64.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "attention_pattern": "No attention. WKV7 linear recurrence every layer; no KV cache; constant memory / constant time per token; scales linearly with sequence length (vs quadratic FlashAttention).",
  "global_attention_pattern_note": "",
  "capability_notes": "Largest released RWKV-7 model (g0 series, a pretrained base with instruction/chat/reasoning data but no SFT/RL). Author reports strong reasoning, error-correction, and ability to solve modified math problems. No formal MMLU/RULER table published in the main arXiv paper for this checkpoint (it post-dates the paper). The RWKV-7 paper's Sec 8 explicitly benchmarks its CUDA kernel at head_dim 64 / 64 wkv heads / D=4096 (i.e., this 7.2B config) showing ~3x speedup over the RWKV-6 kernel and linear scaling vs FlashAttention-v3.",
  "notes": "From BlinkDL/RWKV-LM Research/rwkv7-g0-7.2b.md and BlinkDL/rwkv7-g1 HF: L32-D4096, checkpoint rwkv7-g0-7.2b-20250722-ctx4096.pth, released 2025-07-22, trained +2T tokens on top of RWKV-6 World-3 7.6B data. Layer/dim (L32/D4096) from the RWKV size convention (7.2B = L32-D4096), consistent with the paper's kernel-benchmark config (64 wkv heads, D=4096). config.json was not directly machine-read for this checkpoint, hence medium confidence on exact L/D fields though they are well-established by the RWKV-LM repo. Pure-state baseline: rho=0, KV does not grow with L.",
  "param_count_method": "RWKV size convention 7.2B = L32-D4096; corroborated by paper kernel benchmark (64 wkv heads, model dim 4096).",
  "sources": [
   {
    "url": "https://github.com/BlinkDL/RWKV-LM/blob/main/Research/rwkv7-g0-7.2b.md",
    "supports": "7.2B pure-RNN model, checkpoint rwkv7-g0-7.2b-20250722-ctx4096.pth (ctx 4096), released 2025-07-22, +2T tokens on RWKV-6 World-3 7.6B data, 'strongest pure RNN'"
   },
   {
    "url": "https://huggingface.co/BlinkDL/rwkv7-g1",
    "supports": "RWKV-7 g1/g0 release hub; 7.2B = L32-D4096 RWKV size convention"
   },
   {
    "url": "https://arxiv.org/pdf/2503.14456",
    "supports": "Sec 8 kernels tuned for head_dim 64, 64 wkv heads at model dim 4096 (the 7B config); linear scaling, ~3x faster than RWKV-6 kernel; constant inference memory (no KV cache)"
   }
  ],
  "year_dec": 2025.5416666666667
 },
 {
  "name": "RetNet 1.3B",
  "organization": "Microsoft Research / Tsinghua University",
  "release_date": "2023-07",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Multi-Scale Retention (MSR): data-independent exponential decay (gamma) on a matrix-valued recurrent state. Three equivalent forms (parallel/recurrent/chunkwise). The recurrent form gives O(1) per-step inference with a constant-size state and explicitly NO key-value cache.",
  "rho": 0,
  "confidence": "high",
  "param_count_B": 1.3,
  "total_layers": 24,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "hidden_size": 2048,
  "kv_heads": 8,
  "head_dim": 256,
  "context_length": 2048,
  "attention_pattern": "All 24 layers use Multi-Scale Retention (linear attention with fixed per-head exponential decay). No softmax/global attention anywhere.",
  "kv_mem_method": "Pure linear-attention: there is NO growing KV cache. The paper states recurrent inference is O(1) in memory and is 'greatly simplified without key-value cache tricks'. The Theta(L)-growing KV memory therefore = 0. Reported value reflects only the unbounded global-attention KV, of which there is none. (Constant recurrent-state size per layer ~ head_dim_qk * head_dim_v * n_heads = 256*512*8 elements, independent of sequence length, not a per-token KV cache.)",
  "kv_mem_per_1M_GiB_bf16": 0,
  "global_attention_layers_note": "",
  "capability_notes": "GLA paper (Yang et al. 2024) reports RetNet 1.3B (100B tokens) WikiText ppl 18.64 vs Transformer++ 16.85 and GLA 17.22 — RetNet slightly behind on short-context LM. On the MQAR recall-intensive synthetic task and SlimPajama/PG19 length extrapolation, GLA extrapolates better than RetNet/Mamba; RetNet (data-independent decay) underperforms GLA on recall-intensive tasks. RetNet's own paper shows it matches/exceeds Transformer perplexity only above ~2B params. No public RULER/needle-in-haystack scores from the original paper.",
  "notes": "Architecture from arXiv 2307.08621 (v4). Microsoft did NOT release pretrained weights; only the paper spec exists, so config comes from paper Table 7 (Appendix): Layers=24, Hidden=2048, FFN=4096, Heads=8. Head dimension set to 256 for queries/keys and 512 for values (paper Sec. 'we set the head dimension to 256... 256 for Q/K and 512 for V'); h = d_model/d = 2048/256 = 8 heads, consistent. FFN intermediate is 2d (gated). Trained on 100B tokens, batch 4M, LR 6e-4. kv_heads reported = retention heads (8). Community HF ports (e.g. syncdoth/RetNet) exist but are not official Microsoft checkpoints.",
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2307.08621",
    "supports": "Table 2 (1.3B: Hidden 2048, 24 layers, 100B tokens, LR 6e-4) and Table 7 appendix (1.3B: Layers 24, Hidden 2048, FFN 4096, Heads 8); head dim 256 for Q/K and 512 for V; O(1) inference with no key-value cache; pure retention every layer."
   }
  ],
  "year_dec": 2023.5416666666667
 },
 {
  "name": "RetNet 2.7B",
  "organization": "Microsoft Research / Tsinghua University",
  "release_date": "2023-07",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Multi-Scale Retention (MSR) with fixed exponential decay; constant-size recurrent matrix state; O(1) inference with no KV cache.",
  "rho": 0,
  "confidence": "high",
  "param_count_B": 2.7,
  "total_layers": 32,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 32,
  "hidden_size": 2560,
  "kv_heads": 10,
  "head_dim": 256,
  "context_length": 2048,
  "attention_pattern": "All 32 layers use Multi-Scale Retention (linear attention). No softmax/global attention.",
  "kv_mem_method": "Pure linear-attention, no growing KV cache (paper: O(1) memory recurrent inference, no key-value cache tricks). Theta(L) KV memory = 0. head_dim = 2560/10 = 256, consistent with the fixed 256 Q/K head dim.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "global_attention_layers_note": "",
  "capability_notes": "Paper shows RetNet begins to outperform same-size Transformer in validation PPL above ~2B params; at 2.7B RetNet is competitive with Transformer. Decoding is length-invariant: for a 7B/8k-seq comparison RetNet decodes 8.4x faster and uses ~70% less memory than a Transformer with KV cache. No public long-context RULER scores from original paper.",
  "notes": "From arXiv 2307.08621 Table 7 (Appendix): Layers 32, Hidden 2560, FFN 5120, Heads 10. Table 2: 100B tokens, batch 4M, LR 3e-4. Head dim fixed at 256 (Q/K), 512 (V). No official Microsoft weights released.",
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2307.08621",
    "supports": "Table 7 appendix (2.7B: Layers 32, Hidden 2560, FFN 5120, Heads 10); Table 2 hyperparameters; head dim 256; O(1) no-KV-cache inference; pure retention layers."
   }
  ],
  "year_dec": 2023.5416666666667
 },
 {
  "name": "RetNet 6.7B",
  "organization": "Microsoft Research / Tsinghua University",
  "release_date": "2023-07",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Multi-Scale Retention with fixed exponential decay; constant-size recurrent state; O(1) inference, no KV cache.",
  "rho": 0,
  "confidence": "high",
  "param_count_B": 6.7,
  "total_layers": 32,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 32,
  "hidden_size": 4096,
  "kv_heads": 16,
  "head_dim": 256,
  "context_length": 2048,
  "attention_pattern": "All 32 layers use Multi-Scale Retention (linear attention). No softmax/global attention.",
  "kv_mem_method": "Pure linear-attention, no growing KV cache (O(1) recurrent inference, no KV-cache tricks). Theta(L) KV memory = 0. head_dim = 4096/16 = 256, matches fixed 256 Q/K head dim.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "global_attention_layers_note": "",
  "capability_notes": "6.7B is the main eval model in the paper. Zero/few-shot (Table 3) on HellaSwag, BoolQ, COPA, PIQA, Winograd, Winogrande, StoryCloze: RetNet 6.7B is comparable to a 6.7B Transformer. Inference (Fig 6): length-invariant memory/latency/throughput; ~8.4x faster decoding and ~70% memory savings vs Transformer+KV at 8k. No RULER/needle scores published.",
  "notes": "From arXiv 2307.08621 Table 7 (Appendix): Layers 32, Hidden 4096, FFN 8192, Heads 16. Table 2: 100B tokens, batch 4M, LR 3e-4. Paper also references a 13B in downstream comparison tables but only 1.3B/2.7B/6.7B were trained from scratch and fully specified. Head dim fixed 256 (Q/K), 512 (V). No official weights released.",
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2307.08621",
    "supports": "Table 7 appendix (6.7B: Layers 32, Hidden 4096, FFN 8192, Heads 16); Table 2; Table 3 zero/few-shot for 6.7B; Figure 6 length-invariant inference; head dim 256; pure retention, no KV cache."
   }
  ],
  "year_dec": 2023.5416666666667
 },
 {
  "name": "GLA-340M-15B",
  "organization": "MIT-IBM Watson AI Lab / MIT (Yang, Wang, Shen, Panda, Kim)",
  "release_date": "2024-05",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Gated Linear Attention: matrix-valued 2D recurrent hidden state with data-dependent (input-dependent) scalar/vector forget gates (use_gk=true). Constant-size recurrent state, linear-time inference, no key-value cache. Trained via chunkwise FlashLinearAttention.",
  "rho": 0,
  "confidence": "high",
  "param_count_B": 0.34,
  "total_layers": 24,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "hidden_size": 1024,
  "kv_heads": 4,
  "head_dim": 256,
  "context_length": 2048,
  "attention_pattern": "All 24 layers are GLA (gated linear attention) interleaved with FFNs. config.json attn=null (no softmax attention layers present).",
  "kv_mem_method": "Pure linear-attention: NO growing KV cache. State is a fixed-size matrix per layer/head, independent of sequence length. Theta(L) KV memory = 0. Per-head dims (from fla gla.py): key_dim = hidden*expand_k = 1024*0.5 = 512, value_dim = hidden*expand_v = 1024*1.0 = 1024; head_k_dim = 512/4 = 128, head_v_dim = 1024/4 = 256. Reported head_dim = head_v_dim = 256 (head_k_dim = 128). kv_heads = num_heads = 4.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "global_attention_layers_note": "",
  "capability_notes": "GLA paper (340M, 15B tokens): WikiText ppl 28.65 vs Transformer++ 28.39, Mamba 28.39, RetNet 32.33 — on par with Transformer, better than RetNet. Strong length generalization: model trained on 2K extrapolates to >20K without significant ppl degradation. On MQAR recall-intensive synthetic task, GLA outperforms RetNet/RWKV-4/Hyena. No published RULER/needle-in-haystack.",
  "notes": "Released checkpoint fla-hub/gla-340M-15B. config.json: model_type gla, num_hidden_layers 24, hidden_size 1024, num_heads 4, expand_k 0.5, expand_v 1, attn null, attn_mode chunk, vocab 32000, max_position_embeddings 2048. Trained on 15B SlimPajama tokens (Mistral tokenizer). Paper arXiv 2312.06635 (ICML 2024, PMLR 235). The exact paper layer count is not tabulated in extracted text; HF config (24 layers) is the gold source.",
  "sources": [
   {
    "url": "https://huggingface.co/fla-hub/gla-340M-15B/raw/main/config.json",
    "supports": "num_hidden_layers 24, hidden_size 1024, num_heads 4, expand_k 0.5, expand_v 1, attn null (no softmax layers), attn_mode chunk, vocab_size 32000, max_position_embeddings 2048."
   },
   {
    "url": "https://raw.githubusercontent.com/fla-org/flash-linear-attention/main/fla/layers/gla.py",
    "supports": "key_dim = int(hidden_size*expand_k), value_dim = int(hidden_size*expand_v), head_k_dim = key_dim//num_heads, head_v_dim = value_dim//num_heads; defaults expand_k=0.5, expand_v=1.0, num_heads=4 (=> head_k_dim 128, head_v_dim 256)."
   },
   {
    "url": "https://arxiv.org/pdf/2312.06635",
    "supports": "340M trained on 15B tokens; WikiText ppl 28.65; length generalization 2K->20K; GLA interleaves multi-head GLA with FFN; no softmax attention; matrix-valued recurrent state (no KV cache)."
   }
  ],
  "year_dec": 2024.375
 },
 {
  "name": "GLA-1.3B-100B",
  "organization": "MIT-IBM Watson AI Lab / MIT (Yang, Wang, Shen, Panda, Kim)",
  "release_date": "2024-05",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Gated Linear Attention with data-dependent gates; matrix-valued constant-size recurrent state; linear-time inference; no KV cache. Output gate (use_output_gate=true), key gate use_gk=true.",
  "rho": 0,
  "confidence": "high",
  "param_count_B": 1.3,
  "total_layers": 24,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "hidden_size": 2048,
  "kv_heads": 4,
  "head_dim": 512,
  "context_length": 2048,
  "attention_pattern": "All 24 layers are GLA interleaved with FFNs. config.json attn=null (no softmax attention).",
  "kv_mem_method": "Pure linear-attention: no growing KV cache (constant-size recurrent state). Theta(L) KV memory = 0. Per-head dims: key_dim = 2048*0.5 = 1024, value_dim = 2048*1.0 = 2048; head_k_dim = 1024/4 = 256, head_v_dim = 2048/4 = 512. Reported head_dim = head_v_dim = 512 (head_k_dim = 256). kv_heads = num_heads = 4.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "global_attention_layers_note": "",
  "capability_notes": "GLA paper (1.3B, 100B tokens): WikiText ppl 17.22 vs Transformer++ 16.85, Mamba 17.06, RetNet 18.64 — on par with Transformer/Mamba, clearly ahead of RetNet. LAMBADA and commonsense (PIQA/HellaSwag/WinoGrande/ARC) competitive with Transformer++ at equal tokens. Strong length extrapolation on SlimPajama/PG19 (better than Mamba/RetNet). Larger recurrent state than Mamba aids recall. No public RULER/needle scores.",
  "notes": "Released checkpoint fla-hub/gla-1.3B-100B. config.json: model_type gla, num_hidden_layers 24, hidden_size 2048, num_heads 4, expand_k 0.5, expand_v 1, attn null, attn_mode chunk, vocab 32000, max_position_embeddings 2048. Trained on 100B SlimPajama tokens, batch 2M, LR 3e-4. Paper arXiv 2312.06635 (ICML 2024).",
  "sources": [
   {
    "url": "https://huggingface.co/fla-hub/gla-1.3B-100B/raw/main/config.json",
    "supports": "num_hidden_layers 24, hidden_size 2048, num_heads 4, expand_k 0.5, expand_v 1, num_kv_heads null, attn null, attn_mode chunk, vocab 32000, max_position_embeddings 2048."
   },
   {
    "url": "https://raw.githubusercontent.com/fla-org/flash-linear-attention/main/fla/layers/gla.py",
    "supports": "head_k_dim = (hidden*expand_k)//num_heads = (2048*0.5)//4 = 256; head_v_dim = (hidden*expand_v)//num_heads = 2048//4 = 512."
   },
   {
    "url": "https://arxiv.org/pdf/2312.06635",
    "supports": "1.3B trained on 100B tokens, batch 2M, LR 3e-4; WikiText ppl 17.22 (vs Transformer++ 16.85, Mamba 17.06, RetNet 18.64); length extrapolation; no softmax attention; constant-size recurrent state."
   }
  ],
  "year_dec": 2024.375
 },
 {
  "name": "GLA-2.7B-100B",
  "organization": "MIT-IBM Watson AI Lab / MIT (Yang, Wang, Shen, Panda, Kim)",
  "release_date": "2024-05",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Gated Linear Attention with data-dependent gates; matrix-valued constant-size recurrent state; linear-time inference; no KV cache.",
  "rho": 0,
  "confidence": "high",
  "param_count_B": 2.7,
  "total_layers": 32,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 32,
  "hidden_size": 2560,
  "kv_heads": 5,
  "head_dim": 512,
  "context_length": 2048,
  "attention_pattern": "All 32 layers are GLA interleaved with FFNs. config.json attn=null (no softmax attention).",
  "kv_mem_method": "Pure linear-attention: no growing KV cache (constant-size recurrent state). Theta(L) KV memory = 0. Per-head dims: key_dim = 2560*0.5 = 1280, value_dim = 2560*1.0 = 2560; head_k_dim = 1280/5 = 256, head_v_dim = 2560/5 = 512. Reported head_dim = head_v_dim = 512 (head_k_dim = 256). kv_heads = num_heads = 5.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "global_attention_layers_note": "",
  "capability_notes": "Larger released GLA checkpoint (post-paper scale-up by the fla team). Same architecture family as the paper's 1.3B; shares GLA's strong length extrapolation and recall-intensive (MQAR) advantages over RetNet. No dedicated RULER/needle scores published for this checkpoint.",
  "notes": "Released checkpoint fla-hub/gla-2.7B-100B. config.json: model_type gla, num_hidden_layers 32, hidden_size 2560, num_heads 5, expand_k 0.5, expand_v 1, attn null, attn_mode chunk, vocab 32000, max_position_embeddings 2048. Trained ~100B SlimPajama tokens. This 2.7B size is a community/fla-hub release, not separately tabulated in the ICML paper (which reports 340M and 1.3B); confidence high for config fields (from config.json), medium for training-token provenance.",
  "sources": [
   {
    "url": "https://huggingface.co/fla-hub/gla-2.7B-100B/raw/main/config.json",
    "supports": "num_hidden_layers 32, hidden_size 2560, num_heads 5, expand_k 0.5, expand_v 1, num_kv_heads null, attn null, attn_mode chunk, vocab 32000, max_position_embeddings 2048."
   },
   {
    "url": "https://raw.githubusercontent.com/fla-org/flash-linear-attention/main/fla/layers/gla.py",
    "supports": "head_k_dim = (2560*0.5)//5 = 256; head_v_dim = 2560//5 = 512; no softmax attention layers, constant recurrent state."
   }
  ],
  "year_dec": 2024.375
 },
 {
  "name": "TransNormerLLM-385M",
  "organization": "OpenNLPLab (Shanghai AI Lab / SenseTime-affiliated; Qin, Li, Sun, et al.)",
  "release_date": "2023-07",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Linear attention (Lightning Attention) with Linearized Relative Positional Encoding with exponential decay (LRPE-d) and a Simple Gated Linear Unit (SGLU) channel mixer. Constant-memory recurrent/right-product inference; no key-value cache. Token mixing is a GLA-style linear attention in every layer.",
  "rho": 0,
  "confidence": "medium",
  "param_count_B": 0.385,
  "total_layers": 12,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 12,
  "hidden_size": 1024,
  "kv_heads": 8,
  "head_dim": 128,
  "context_length": 8192,
  "attention_pattern": "Every layer is Lightning/linear attention. The phrase 'full attention at the lower layers' in the paper refers to applying LRPE-d (no exponential decay) at the FIRST layer only — a positional-encoding choice fully compatible with linear attention — NOT softmax/global attention. There are zero softmax attention layers.",
  "kv_mem_method": "Pure linear-attention: NO growing KV cache. Paper: linear attention has storage complexity linear in (not per-token growing) sequence; inference is constant-complexity. Theta(L) softmax-KV memory = 0. head_dim computed as hidden/heads = 1024/8 = 128 (medium confidence: 385M layer/head counts not fully tabulated in extracted text; based on paper Appendix A model-scale family and TransNormer head conventions).",
  "kv_mem_per_1M_GiB_bf16": 0,
  "global_attention_layers_note": "rho=0: model has neither softmax-global NOR sliding-window attention — it is 100% linear (lightning) attention, so the growing-KV part is exactly 0.",
  "capability_notes": "Paper reports TransNormerLLM 385M is competitive with same-size softmax Transformer in LM loss/PPL; claims to outperform Transformer at 385M and 1B under identical config by ~5% and ~9%. No RULER/needle scores published. Trained on 1T tokens, 8192 context.",
  "notes": "Released checkpoint OpenNLPLab/TransNormerLLM-385M. arXiv 2307.14995 (v2). Layer/head counts for 385M (12 layers, hidden 1024) are inferred from the paper's model-scale family in Appendix A and not confirmed against a fetched 385M config.json in this session -> confidence medium. The 1B and 7B configs WERE confirmed from config.json (see those rows). Trained 1T tokens, input seq len 8192.",
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2307.14995",
    "supports": "TransNormerLLM is a linear-attention LLM; 'full attention at lower layers' = LRPE-d on first layer only, fully compatible with linear attention (not softmax); GLA token mixing + SGLU; constant inference, linear storage; trained 385M/1B/7B on 1T/1.2T/1.4T tokens at 8192 seq len; 385M/1B outperform Transformer by 5%/9%."
   },
   {
    "url": "https://huggingface.co/OpenNLPLab/TransNormerLLM-385M",
    "supports": "Existence of released 385M checkpoint and pure linear-attention TransnormerForCausalLM architecture."
   }
  ],
  "year_dec": 2023.5416666666667
 },
 {
  "name": "TransNormerLLM-1B",
  "organization": "OpenNLPLab (Qin, Li, Sun, et al.)",
  "release_date": "2023-07",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Lightning Attention (linear attention) with LRPE-d positional encoding and SGLU channel mixer; constant-memory inference, no KV cache.",
  "rho": 0,
  "confidence": "high",
  "param_count_B": 1,
  "total_layers": 16,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 16,
  "hidden_size": 2048,
  "kv_heads": 16,
  "head_dim": 128,
  "context_length": 8192,
  "attention_pattern": "All 16 layers are Lightning/linear attention. No softmax attention. 'Full attention at lower layers' = LRPE-d on the first layer (a positional-encoding choice), not softmax.",
  "kv_mem_method": "Pure linear-attention: no growing KV cache. Theta(L) softmax-KV memory = 0. head_dim = decoder_embed_dim/decoder_attention_heads = 2048/16 = 128.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "global_attention_layers_note": "rho=0: no softmax-global and no sliding-window attention; 100% linear attention.",
  "capability_notes": "Paper claims TransNormerLLM 1B outperforms same-config softmax Transformer by ~9% on LM loss/PPL. Competitive zero/few-shot on commonsense tasks at its scale. No published RULER/long-context retrieval scores. Trained on 1.2T tokens, 8192 context.",
  "notes": "Released checkpoint OpenNLPLab/TransNormerLLM-1B. config.json (HF): decoder_layers 16, decoder_attention_heads 16, decoder_embed_dim 2048, hidden_dim 2048, glu_dim 5632, vocab_size 64000, torch_dtype bfloat16, architectures TransnormerForCausalLM, norm_type simplermsnorm, linear_act_fun swish. model_max_length not in the 1B config but paper uses 8192 training seq len. kv_heads = decoder_attention_heads (16).",
  "sources": [
   {
    "url": "https://huggingface.co/OpenNLPLab/TransNormerLLM-1B/raw/main/config.json",
    "supports": "decoder_layers 16, decoder_attention_heads 16, decoder_embed_dim 2048, hidden_dim 2048, glu_dim 5632, vocab_size 64000, SimplerRMSNorm, swish; TransnormerForCausalLM (pure linear attention, no softmax)."
   },
   {
    "url": "https://arxiv.org/pdf/2307.14995",
    "supports": "1B trained on 1.2T tokens at 8192 seq len; outperforms Transformer by ~9%; LRPE-d first-layer = positional choice not softmax; linear attention every layer; no KV cache (constant inference)."
   }
  ],
  "year_dec": 2023.5416666666667
 },
 {
  "name": "TransNormerLLM-7B",
  "organization": "OpenNLPLab (Qin, Li, Sun, et al.)",
  "release_date": "2023-07",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Lightning Attention (linear attention) token mixing + SGLU channel mixing, LRPE-d positional encoding applied to first layer only. Constant-memory inference, no growing KV cache.",
  "rho": 0,
  "confidence": "high",
  "param_count_B": 7,
  "total_layers": 30,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 30,
  "hidden_size": 4096,
  "kv_heads": 32,
  "head_dim": 128,
  "context_length": 8192,
  "attention_pattern": "All 30 layers use Lightning/linear attention. config.json linear_use_lrpe_list = [1,0,0,...,0] (length 30) confirms LRPE-d is enabled ONLY on layer 0; the remaining 29 use exponential decay. No softmax attention anywhere.",
  "kv_mem_method": "Pure linear-attention: no growing KV cache. Theta(L) softmax-KV memory = 0. head_dim = decoder_embed_dim/decoder_attention_heads = 4096/32 = 128.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "global_attention_layers_note": "rho=0: no softmax-global and no sliding-window attention; 100% linear attention. linear_use_lrpe_list=[1,0,...] is a positional-encoding flag, not a softmax-attention flag.",
  "capability_notes": "Official model card 5-shot/0-shot: MMLU 44.90, CMMLU 49.32, C-Eval 45.01; commonsense BoolQ 75.11, PIQA 85.47, HellaSwag 78.61, WinoGrande 66.93, ARC-e 73.11, ARC-c 52.99, OpenBookQA 61.60. These are roughly on par with contemporaneous 7B dense models (e.g., LLaMA/Baichuan-class) on short-context MMLU/commonsense. No published RULER/needle-in-haystack long-context retrieval scores. Trained on 1.4T tokens at 8192 context.",
  "notes": "Released checkpoint OpenNLPLab/TransNormerLLM-7B. config.json (HF): decoder_layers 30, decoder_attention_heads 32, decoder_embed_dim 4096, hidden_dim 4096, glu_dim 11008, vocab_size 64000, model_max_length 8192, norm_type simplermsnorm, linear_act_fun swish, linear_use_lrpe_list = [1,0,...,0] (30 entries). Cross-check: paper prose stated 7B has 30 layers, matches config exactly. kv_heads = decoder_attention_heads (32). Newer TransNormerLLM2/3 (3B/7B/15B) exist but are separate later families.",
  "sources": [
   {
    "url": "https://huggingface.co/OpenNLPLab/TransNormerLLM-7B/raw/main/config.json",
    "supports": "decoder_layers 30, decoder_attention_heads 32, decoder_embed_dim 4096, hidden_dim 4096, glu_dim 11008, vocab_size 64000, model_max_length 8192, linear_use_lrpe_list=[1,0,...0] (LRPE only on layer 0), SimplerRMSNorm, swish, TransnormerForCausalLM."
   },
   {
    "url": "https://huggingface.co/OpenNLPLab/TransNormerLLM-7B",
    "supports": "Benchmark scores: MMLU 44.90, CMMLU 49.32, C-Eval 45.01, BoolQ 75.11, PIQA 85.47, HellaSwag 78.61, WinoGrande 66.93, ARC-e 73.11, ARC-c 52.99, OpenBookQA 61.60; trained on 1.4T tokens."
   },
   {
    "url": "https://arxiv.org/pdf/2307.14995",
    "supports": "7B trained on 1.4T tokens at 8192 seq len; 30 layers; linear (lightning) attention every layer; LRPE-d first-layer only; constant inference, no KV cache."
   }
  ],
  "year_dec": 2023.5416666666667
 },
 {
  "name": "Mamba-2.8B (state-spaces/mamba-2.8b)",
  "organization": "Albert Gu & Tri Dao (Carnegie Mellon / Princeton); released under state-spaces org on HuggingFace",
  "release_date": "2023-12",
  "family_type": "pure-ssm",
  "state_mechanism": "Mamba-1 selective SSM (S6): input-dependent (selective) state-space recurrence with hardware-aware selective scan; per-layer block = SSM + gated MLP-like projection. Fixed-size recurrent state, no softmax attention anywhere.",
  "rho": 0,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 64,
  "total_layers": 64,
  "hidden_size": 2560,
  "kv_heads": null,
  "head_dim": null,
  "context_length": 2048,
  "param_count_B": 2.8,
  "kv_mem_method": "Pure SSM: there is NO softmax-attention KV cache. global_attention_layers = 0, so the Θ(L)-growing KV memory is 0 GiB regardless of sequence length. State is a fixed-size recurrent SSM state per layer (state_size=16, expand=2 -> inner dim 5120; ssm state ~ d_inner * state_size per layer), constant in L. This is the pure-compressive extreme: O(1) state vs Transformer O(L) KV.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "attention_pattern": "None (no attention layers). All 64 layers are Mamba-1 selective-SSM blocks.",
  "capability_notes": "Pure SSM compresses all context into a fixed-size state; strong LM perplexity and zero-shot downstream (LAMBADA, PIQA, ARC, HellaSwag, WinoGrande) competitive with similarly-sized Pythia/GPT-Neo at 2.8B. KEY FINGERPRINT for CCH's pure-compressive baseline: degrades sharply on tasks requiring exact retrieval/copying from context. 'Repeat After Me' (arXiv:2402.01032) shows the smallest 410M Transformer beats the largest 2.8B GSSM/Mamba on Phonebook lookup once context (phonebook size L>=70) exceeds state capacity. NVIDIA empirical study (arXiv:2406.07887) confirms pure Mamba lags Transformers on 5-shot MMLU, Phonebook, and long-context reasoning, and that adding a small number of full-attention layers (hybrid) closes the gap. This is the R2/R3 evidence: compression loses precise retrieval; global attention restores it.",
  "confidence": "high",
  "notes": "config.json (state-spaces/mamba-2.8b): n_layer=64, d_model=2560, state_size=16, expand=2, conv_kernel=4, time_step_rank=160, vocab_size=50280 (HF port uses MambaForCausalLM, vocab padded to 50280; original uses 50277). attn_layer_idx is implicitly empty (no attention). rho=0 by construction. Context length 2048 is the training sequence length; SSMs can extrapolate but were trained at 2k (Pile). This is Mamba-1, the original December 2023 paper (arXiv:2312.00752).",
  "sources": [
   {
    "url": "https://huggingface.co/state-spaces/mamba-2.8b-hf/blob/main/config.json",
    "supports": "n_layer=64, hidden_size=2560, state_size=16, expand=2, conv_kernel=4, time_step_rank=160, vocab_size=50280, model_type=mamba, architectures=MambaForCausalLM (gold for layer count & no attention)"
   },
   {
    "url": "https://huggingface.co/state-spaces/mamba-2.8b",
    "supports": "original (non-HF) 2.8B checkpoint; pure Mamba-1 SSM, ~2.8B params, trained on the Pile"
   },
   {
    "url": "https://arxiv.org/pdf/2402.01032",
    "supports": "Repeat After Me: 410M Transformer beats 2.8B Mamba on Phonebook/copying once L>=70 (capability fingerprint: SSM fixed state loses exact retrieval)"
   },
   {
    "url": "https://arxiv.org/abs/2406.07887",
    "supports": "Empirical Study of Mamba-based LMs: pure Mamba lags on 5-shot MMLU/Phonebook/long-context; hybrid (adding attention) closes gap (R2/R3 evidence)"
   }
  ],
  "year_dec": 2023.9583333333333
 },
 {
  "name": "Mamba-2 2.7B (state-spaces/mamba2-2.7b)",
  "organization": "Albert Gu & Tri Dao (Princeton / Carnegie Mellon); state-spaces org on HuggingFace",
  "release_date": "2024-05",
  "family_type": "pure-ssm",
  "state_mechanism": "Mamba-2 SSD (State Space Duality): structured-SSM recurrence implemented as a matrix/chunked-scan dual to attention; multi-value 'grouped' SSM heads (analogous to GQA groups). Head dim P=64 default, state dim N=128, n_groups=8, expand=2, conv window 4. Fixed-size recurrent state, no softmax attention.",
  "rho": 0,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 64,
  "total_layers": 64,
  "hidden_size": 2560,
  "kv_heads": null,
  "head_dim": 64,
  "context_length": 2048,
  "param_count_B": 2.7,
  "kv_mem_method": "Pure SSM (SSD): NO softmax-attention KV cache. The RELEASED state-spaces/mamba2-2.7b config has attn_layer_idx=[] and attn_cfg={}, i.e. ZERO attention layers -> global_attention_layers=0 -> Θ(L)-growing KV = 0 GiB per 1M tokens. State is a fixed-size SSD recurrent state per layer (d_inner=5120, n_groups=8, N=128, head_dim=64), constant in L. NOTE: the Mamba-2 PAPER's headline 2.7B result is a 6-attention-layer hybrid (58 SSD + 6 attn) that beats the pure 64-SSD model; that hybrid is an ablation and is NOT the released mamba2-2.7b weights, which are pure SSD.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "attention_pattern": "None in the released checkpoint (attn_layer_idx=[]). All 64 layers are Mamba-2 SSD blocks. (Paper's separate hybrid ablation used 6 global-attention layers among 64, rho~0.094 — distinct model.)",
  "capability_notes": "Same pure-compressive fingerprint as Mamba-1: competitive perplexity/zero-shot at 2.7B, but weak exact-retrieval/copying and weaker 5-shot in-context (MMLU) vs equal-size Transformers. The Mamba-2 paper itself motivates hybridization: a 2.7B model with just 6 attention layers (58 SSD) outperforms the pure 64-SSD Mamba-2 AND Transformer++ — the canonical demonstration that a SMALL global-attention share restores capability the pure SSM lacks. Directly supports CCH R2/R3 (pure compression vs sparse global attention).",
  "confidence": "high",
  "notes": "config.json (state-spaces/mamba2-2.7b): d_model=2560, n_layer=64, vocab_size=50277, ssm_cfg={'layer':'Mamba2'}, attn_layer_idx=[], attn_cfg={}, d_intermediate=0, tie_embeddings=true. head_dim=64 and n_groups=8 are Mamba-2 defaults (not in this stripped config) per Tri Dao's Mamba-2 blog/paper; marked medium-derived but standard for this checkpoint. Context length 2048 = training seq len (Pile, 300B tokens). rho=0 for the RELEASED model; flag the paper hybrid (rho~0.094) as a different model. Mamba-2 = arXiv:2405.21060, May 2024.",
  "sources": [
   {
    "url": "https://huggingface.co/state-spaces/mamba2-2.7b/blob/main/config.json",
    "supports": "d_model=2560, n_layer=64, vocab_size=50277, ssm_cfg layer=Mamba2, attn_layer_idx=[] and attn_cfg={} -> ZERO attention layers, rho=0 (gold)"
   },
   {
    "url": "https://tridao.me/blog/2024/mamba2-part1-model/",
    "supports": "Mamba-2 defaults: head dimension P=64, state dim N up to 128/256; release May 31 2024"
   },
   {
    "url": "https://pli.princeton.edu/blog/2024/mamba-2-algorithms-and-systems",
    "supports": "Mamba-2 SSD framework; 2.7B hybrid with 6 attention + 58 SSD layers outperforms pure 64-SSD and Transformer++ (n_groups=8, head_dim=64 standard setup)"
   },
   {
    "url": "https://arxiv.org/abs/2406.07887",
    "supports": "Empirical study: pure Mamba-2 lags on MMLU/retrieval; hybrid closes gap (R2/R3)"
   }
  ],
  "year_dec": 2024.375
 },
 {
  "name": "Codestral Mamba 7B (mistralai/Mamba-Codestral-7B-v0.1)",
  "organization": "Mistral AI (with Albert Gu & Tri Dao)",
  "release_date": "2024-07",
  "family_type": "pure-ssm",
  "state_mechanism": "Mamba-2 SSD architecture (grouped-value SSM heads, n_groups=8). Code-specialized 7B. Fixed-size recurrent state, linear-time inference, no softmax attention. Marketed for sequences up to 256K tokens with constant per-token cost.",
  "rho": 0,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 64,
  "total_layers": 64,
  "hidden_size": 4096,
  "kv_heads": null,
  "head_dim": 64,
  "context_length": 256000,
  "param_count_B": 7.29,
  "kv_mem_method": "Pure Mamba-2 SSM: NO softmax-attention KV cache. global_attention_layers=0 -> Θ(L)-growing KV = 0 GiB per 1M tokens; inference memory is dominated by a fixed-size SSD recurrent state independent of sequence length. This constant-memory, linear-time profile is exactly why Mistral advertises 256K-token context. n_groups=8 are SSM value-groups (NOT attention KV heads), so they do not create a growing KV cache.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "attention_pattern": "None. All 64 layers are Mamba-2 SSD blocks; no global or sliding-window attention.",
  "capability_notes": "Code-domain pure-SSM datapoint: HumanEval 75.0% (Python), competitive with / beating CodeLlama-7B and CodeGemma-7B on code benchmarks at release. Mistral reports good in-context retrieval up to 256K tokens in their own testing (the practical selling point of the constant-state SSM), but no independent RULER/needle-in-haystack at that length is published in the model card — long-context retrieval claims are vendor-stated, not third-party-verified. Useful for CCH as a production-grade PURE-compressive baseline at 7B that nonetheless competes with dense code models on short-context coding, while its long-context retrieval rests on unverified vendor claims (contrast with global-attention exact retrieval).",
  "confidence": "high",
  "notes": "params.json (mistralai/Mamba-Codestral-7B-v0.1): dim=4096, n_layers=64, vocab_size=32768, n_groups=8, model_type=mamba, tie_embeddings=false, rms_norm=true. ~7,285,403,648 params (7.29B). Apache 2.0, released 2024-07-16. head_dim=64 is the Mamba-2 default (not explicit in params.json) -> medium-derived for that one field; all other numbers are from the official params.json (high). rho=0 by construction. d_state/expand/conv not in params.json (defaults d_state~128, expand=2, conv=4 per Mamba-2). Context 256K is the supported/advertised inference length, not a trained positional limit (SSM has no positional cap).",
  "sources": [
   {
    "url": "https://huggingface.co/mistralai/Mamba-Codestral-7B-v0.1/blob/main/params.json",
    "supports": "dim=4096, n_layers=64, vocab_size=32768, n_groups=8, model_type=mamba, tie_embeddings=false (gold for layers/hidden/groups; no attention fields)"
   },
   {
    "url": "https://mistral.ai/news/codestral-mamba/",
    "supports": "official announcement: Mamba2 architecture, ~7B, 256K context, Apache 2.0, linear-time inference, in-context retrieval claims"
   },
   {
    "url": "https://huggingface.co/mistralai/Mamba-Codestral-7B-v0.1",
    "supports": "7,285,403,648 params, BF16, Apache 2.0, Mamba2-based, groups=8 (~kv-head analogue)"
   },
   {
    "url": "https://www.marktechpost.com/2024/07/17/mistral-ai-launches-codestral-mamba-7b-a-revolutionary-code-llm-achieving-75-on-humaneval-for-python-coding/",
    "supports": "release date July 16 2024; HumanEval 75.0%; beats CodeLlama-7B / CodeGemma on code benchmarks"
   },
   {
    "url": "https://tridao.me/blog/2024/mamba2-part1-model/",
    "supports": "Mamba-2 default head dimension P=64 (head_dim derivation)"
   }
  ],
  "year_dec": 2024.5416666666667
 },
 {
  "name": "Llama-3.1-70B",
  "organization": "Meta",
  "release_date": "2024-07",
  "family_type": "dense",
  "state_mechanism": "Full softmax self-attention with Grouped-Query Attention (GQA); RoPE positional encoding (rope_theta=500000, llama3 rope scaling factor 8.0). Every one of the 80 decoder layers is a full, unbounded global attention layer whose KV cache grows as Theta(L). No sliding-window, no linear/SSM layers.",
  "rho": 1,
  "confidence": "high",
  "context_length": 131072,
  "total_layers": 80,
  "global_attention_layers": 80,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 0,
  "hidden_size": 8192,
  "kv_heads": 8,
  "head_dim": 128,
  "kv_mem_method": "Standard GQA dense KV. KV_bytes_per_token = 2(k+v) * global_layers(80) * kv_heads(8) * head_dim(128) * 2 bytes(bf16) = 327680 bytes/token. *1e6/1024^3 = 305.18 GiB per 1M tokens. head_dim confirmed = hidden_size/num_attention_heads = 8192/64 = 128 (GQA, num_key_value_heads=8). All 80 layers are global so the full KV grows with L.",
  "kv_mem_per_1M_GiB_bf16": 305.18,
  "param_count_B": 70,
  "kv_mem_per_1M_GiB_bf16_note": null,
  "attention_pattern": "Uniform full global GQA on all 80 layers (8 KV heads, 128 head_dim). rho = 80/80 = 1.0.",
  "global_attention_layers_note": null,
  "capability_notes": "Strong dense baseline. 128K context (max_position_embeddings=131072). Meta reports good long-context retrieval; serves as the canonical full-Theta(L) dense GQA peer. Short-context reasoning (MMLU ~86, instruct variant) is the reference bar that hybrid/compressed models are compared against. Specific RULER 128K numbers not located from a primary source in this pass; treat long-context retrieval as 'reported strong' rather than a precise figure.",
  "kv_mem_per_1M_GiB_bf16_assumptions": null,
  "notes": "Base (non-instruct) Llama-3.1-70B. config.json fetched from NousResearch/Meta-Llama-3.1-70B mirror (the meta-llama gated repo returned HTTP 401); architecture is identical to Meta's release. Dense decoder, GQA 64 query heads / 8 KV heads, head_dim 128, hidden 8192, intermediate 28672, vocab 128256. This is the high-KV dense GQA anchor for the contrast.",
  "sources": [
   {
    "url": "https://huggingface.co/NousResearch/Meta-Llama-3.1-70B/raw/main/config.json",
    "supports": "num_hidden_layers=80, num_attention_heads=64, num_key_value_heads=8, hidden_size=8192, max_position_embeddings=131072, rope_theta=500000, intermediate_size=28672, vocab_size=128256 (mirror of Meta's gated config)"
   },
   {
    "url": "https://ai.meta.com/blog/meta-llama-3-1/",
    "supports": "Official Llama 3.1 release (July 2024), 70B model, 128K context"
   },
   {
    "url": "https://huggingface.co/blog/llama31",
    "supports": "Llama 3.1 70B/405B/8B GQA, long context release details"
   }
  ],
  "year_dec": 2024.5416666666667
 },
 {
  "name": "Qwen3-32B",
  "organization": "Alibaba (Qwen team)",
  "release_date": "2025-04",
  "family_type": "dense",
  "state_mechanism": "Full softmax self-attention with GQA; RoPE (rope_theta=1e6). Sliding window is DISABLED in the released config (sliding_window=null, use_sliding_window=false), so all 64 decoder layers are full global attention with Theta(L) KV growth. QK-norm (qk-layernorm) is used but does not change KV scaling. No linear/SSM layers.",
  "rho": 1,
  "confidence": "high",
  "context_length": 40960,
  "total_layers": 64,
  "global_attention_layers": 64,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 0,
  "hidden_size": 5120,
  "kv_heads": 8,
  "head_dim": 128,
  "kv_mem_method": "Standard GQA dense KV. KV_bytes_per_token = 2 * 64 * 8 * 128 * 2 = 262144 bytes/token. *1e6/1024^3 = 244.14 GiB per 1M tokens. head_dim is given EXPLICITLY in config as 128 (note: 64 heads * 128 = 8192 != hidden_size 5120, so head_dim is NOT hidden_size/n_heads here — config head_dim is authoritative). All 64 layers global.",
  "kv_mem_per_1M_GiB_bf16": 244.14,
  "param_count_B": 32.8,
  "attention_pattern": "Uniform full global GQA on all 64 layers (64 query heads, 8 KV heads, head_dim 128 from config). use_sliding_window=false. rho = 64/64 = 1.0.",
  "capability_notes": "Dense GQA reasoning model with thinking/non-thinking modes. Native 32K context (max_position_embeddings=40960), extendable to ~131K via YaRN per Qwen docs. Competitive short-context reasoning/MMLU with larger dense peers. Reported comparable to LLaMA-3.3 / Claude-3.5 class on sequential needle-in-haystack tasks. Serves as a recent full-Theta(L) dense GQA peer with a notably explicit head_dim=128 (decoupled from hidden_size).",
  "notes": "Qwen3-32B dense (not the MoE Qwen3-235B-A22B / 30B-A3B variants). IMPORTANT: head_dim=128 is set explicitly in config and is decoupled from hidden_size (64*128=8192 vs hidden_size 5120) — do not back-compute it. sliding_window=null and use_sliding_window=false in the released config, so this is a pure global-attention dense model despite Qwen2.5 having had optional SWA. intermediate_size=25600, vocab 151936.",
  "sources": [
   {
    "url": "https://huggingface.co/Qwen/Qwen3-32B/raw/main/config.json",
    "supports": "num_hidden_layers=64, num_attention_heads=64, num_key_value_heads=8, hidden_size=5120, head_dim=128 (explicit), sliding_window=null, use_sliding_window=false, max_position_embeddings=40960, rope_theta=1e6, intermediate_size=25600, vocab_size=151936"
   }
  ],
  "year_dec": 2025.2916666666667
 },
 {
  "name": "DeepSeek-V3",
  "organization": "DeepSeek-AI",
  "release_date": "2024-12",
  "family_type": "mla-compressed",
  "state_mechanism": "Multi-head Latent Attention (MLA): per token, a single shared low-rank latent of size kv_lora_rank(512) plus a decoupled-RoPE key part qk_rope_head_dim(64) is cached, instead of per-head K/V. Decompressed on-the-fly to 128 heads with qk_nope_head_dim=128, qk_rope_head_dim=64, v_head_dim=128. All 61 layers are MLA global attention (KV grows with L but at a heavily compressed per-token cost). MoE FFN (256 routed + 1 shared expert, 8 active) in all but first 3 dense layers. Not a hybrid/SSM model.",
  "rho": 1,
  "confidence": "high",
  "context_length": 163840,
  "total_layers": 61,
  "global_attention_layers": 61,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 0,
  "hidden_size": 7168,
  "kv_heads": null,
  "head_dim": null,
  "kv_mem_method": "MLA COMPRESSED-LATENT method (NOT standard per-head GQA). Cached state per token per layer = kv_lora_rank(512) + qk_rope_head_dim(64) = 576 latent dims, shared across all 128 heads (single latent, not 2x for k+v). bf16 bytes/token = 61 layers * 576 * 2 bytes = 70272 bytes = 68.6 KB/token. *1e6/1024^3 = 65.45 GiB per 1M tokens. This matches DeepSeek's own published figure of ~70 KB per token (vs LLaMA-3.1-405B 516 KB, Qwen-2.5-72B 327 KB). kv_heads/head_dim reported null because MLA caches a shared latent, not per-head K/V — the standard fields do not apply; use the latent method instead.",
  "kv_mem_per_1M_GiB_bf16": 65.45,
  "param_count_B": 671,
  "attention_pattern": "All 61 layers MLA (compressed-latent global attention). 128 query heads at decode time, qk_nope_head_dim=128, qk_rope_head_dim=64, v_head_dim=128, q_lora_rank=1536, kv_lora_rank=512. rho = 61/61 = 1.0 (all layers global, but the cached object is the compressed latent).",
  "capability_notes": "671B total / 37B activated MoE. 128K context (max_position_embeddings=163840). Frontier-level reasoning/coding/MMLU at release. Key fingerprint for the KV contrast: achieves dense-level capability while the per-token KV is ~7x smaller than a dense 405B (70 KB vs 516 KB) due to MLA latent compression — this is the 'compressed-but-still-Theta(L)' point distinct from sliding-window or linear-attention reductions. Long-context retrieval reported strong; treat exact RULER numbers as not pinned to a primary source here.",
  "notes": "config.json from deepseek-ai/DeepSeek-V3 (HF). MoE: n_routed_experts=256, n_shared_experts=1, num_experts_per_tok=8, moe_intermediate_size=2048, first_k_dense_replace=3 (first 3 layers dense FFN). num_nextn_predict_layers=1 (MTP). The ~70 KB/token figure is corroborated by DeepSeek's own hardware-scaling paper (arXiv 2505.09343). The 'num_key_value_heads=128' in config is an artifact of the HF wrapper and does NOT reflect cached KV — MLA caches the 576-dim latent, which is the correct basis for KV memory.",
  "sources": [
   {
    "url": "https://huggingface.co/deepseek-ai/DeepSeek-V3/raw/main/config.json",
    "supports": "num_hidden_layers=61, kv_lora_rank=512, q_lora_rank=1536, qk_nope_head_dim=128, qk_rope_head_dim=64, v_head_dim=128, num_attention_heads=128, hidden_size=7168, max_position_embeddings=163840, n_routed_experts=256, n_shared_experts=1, first_k_dense_replace=3, vocab_size=129280"
   },
   {
    "url": "https://arxiv.org/abs/2412.19437",
    "supports": "DeepSeek-V3 Technical Report: 671B total / 37B activated params, MLA, December 2024 release"
   },
   {
    "url": "https://arxiv.org/html/2505.09343v1",
    "supports": "DeepSeek-V3 hardware/scaling paper: MLA KV cache ~70 KB per token vs LLaMA-3.1-405B 516 KB and Qwen-2.5-72B 327 KB (validates compressed-latent KV method)"
   }
  ],
  "year_dec": 2024.9583333333333
 },
 {
  "name": "Llama-4-Scout (17B-16E)",
  "organization": "Meta",
  "release_date": "2025-04",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "iRoPE interleaved attention. 48 decoder layers in a repeating 1:3 pattern: every 4th layer is a NoPE (no positional encoding) FULL global attention layer with unbounded Theta(L) KV; the other 3 layers per block use RoPE with CHUNKED LOCAL attention of chunk size 8192 (window-bounded KV). 12 global + 36 local out of 48. MoE FFN (16 experts, top-1, plus shared expert) on all layers. attn_temperature_tuning=true, use_qk_norm=true. No SSM/linear layers.",
  "rho": 0.25,
  "confidence": "high",
  "context_length": 10485760,
  "total_layers": 48,
  "global_attention_layers": 12,
  "sliding_window_attention_layers": 36,
  "linear_or_ssm_layers": 0,
  "hidden_size": 5120,
  "kv_heads": 8,
  "head_dim": 128,
  "kv_mem_method": "Only the 12 NoPE global layers grow as Theta(L); the 36 chunked-local layers have KV bounded by the 8192 chunk and do NOT grow with L. Growing part: KV_bytes_per_token = 2 * 12 * 8 * 128 * 2 = 49152 bytes/token -> 45.78 GiB per 1M tokens. (If one (incorrectly) counted all 48 layers as global it would be 183 GiB/1M; the local layers' contribution is capped at ~8192 tokens regardless of L.) head_dim=128 explicit in text_config; GQA 40 query / 8 KV heads.",
  "kv_mem_per_1M_GiB_bf16": 45.78,
  "param_count_B": 109,
  "attention_pattern": "no_rope_layers array = [1,1,1,0] repeated 12x over 48 layers. Value 0 = NoPE global full attention (12 layers, at positions 3,7,11,...,47); value 1 = RoPE chunked-local attention, chunk 8192 (36 layers). This is the iRoPE 1:3 global:local interleave. rho = 12/48 = 0.25.",
  "capability_notes": "17B active / ~109B total, 16 experts (top-1) MoE. Advertised 10M-token context (max_position_embeddings=10485760) with Meta reporting near-perfect needle-in-haystack across the range. Short-context reasoning competitive with dense peers. This is the key 'rho=0.25 layerwise hybrid' point: only 1 in 4 layers carries Theta(L) KV, cutting growing KV ~4x vs an all-global dense model of similar head config while retaining long-range retrieval via NoPE global layers.",
  "notes": "config.json (text_config) fetched from unsloth/Llama-4-Scout-17B-16E-Instruct mirror (meta-llama gated repo 401). Architecture matches Meta's Llama 4 release and the official iRoPE description (global NoPE every 4th layer, chunked local attention 8192 elsewhere, 1:3 ratio). interleave_moe_layer_step=1 (all layers MoE), num_local_experts=16, num_experts_per_tok=1, attention_chunk_size=8192, attn_temperature_tuning=true, vocab 202048. Counts as 'interleaved/iRoPE' per the target spec, so included.",
  "sources": [
   {
    "url": "https://huggingface.co/unsloth/Llama-4-Scout-17B-16E-Instruct/raw/main/config.json",
    "supports": "text_config: num_hidden_layers=48, num_attention_heads=40, num_key_value_heads=8, hidden_size=5120, head_dim=128, no_rope_layers=[1,1,1,0]x12, attention_chunk_size=8192, use_qk_norm=true, num_local_experts=16, num_experts_per_tok=1, max_position_embeddings=10485760, attn_temperature_tuning=true"
   },
   {
    "url": "https://ai.meta.com/blog/llama-4-multimodal-intelligence/",
    "supports": "Official Llama 4 herd release (April 2025): Scout 17B-16E, iRoPE, interleaved attention, 10M context, NIH retrieval"
   },
   {
    "url": "https://huggingface.co/blog/llama4-release",
    "supports": "iRoPE = interleaved attention; NoPE global layers every 4th interleaved with RoPE chunked-local (8192) in 1:3 ratio; global attention without RoPE for length generalization"
   }
  ],
  "year_dec": 2025.2916666666667
 },
 {
  "name": "gpt-oss-120b",
  "organization": "OpenAI",
  "release_date": "2025-08",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Alternating local/global attention. 36 decoder layers alternate sliding_attention (sliding window = 128 tokens, window-bounded KV) and full_attention (unbounded Theta(L) KV), starting with sliding. 18 sliding-window + 18 full-attention layers. GQA with 64 query heads / 8 KV heads, head_dim=64. RoPE (theta 150000) with YaRN scaling to 131K. MoE FFN (128 experts, top-4); MoE weights MXFP4, rest bf16. No SSM/linear layers.",
  "rho": 0.5,
  "confidence": "high",
  "context_length": 131072,
  "total_layers": 36,
  "global_attention_layers": 18,
  "sliding_window_attention_layers": 18,
  "linear_or_ssm_layers": 0,
  "hidden_size": 2880,
  "kv_heads": 8,
  "head_dim": 64,
  "kv_mem_method": "Only the 18 full_attention layers grow as Theta(L); the 18 sliding (window=128) layers have KV bounded by 128 tokens and do NOT grow with L. Growing part: KV_bytes_per_token = 2 * 18 * 8 * 64 * 2 = 36864 bytes/token -> 34.33 GiB per 1M tokens. head_dim=64 EXPLICIT in config (note 64 heads * 64 = 4096 != hidden_size 2880, so head_dim is NOT hidden_size/n_heads — config is authoritative). If all 36 were global it would be 68.66 GiB/1M.",
  "kv_mem_per_1M_GiB_bf16": 34.33,
  "param_count_B": 116.8,
  "attention_pattern": "layer_types alternates ['sliding_attention','full_attention',...] over 36 layers => exactly 18 sliding-window(128) + 18 full global. rho = 18/36 = 0.5. (Banded/local layers also use attention sinks per OpenAI, but KV is still window-bounded.)",
  "capability_notes": "~117B total / ~5.1B active MoE (128 experts, top-4). 128K context (YaRN, initial_context_length=4096 -> 131072). Strong reasoning/coding for an open-weight model; competitive short-context MMLU/reasoning with dense peers of larger active size. This is the 'rho=0.5 local/global interleave' point: half the layers carry Theta(L) KV, halving growing KV vs all-global while the 128-token sliding layers contribute negligible (constant) memory. Specific RULER scores not pinned to a primary source in this pass.",
  "notes": "config.json from openai/gpt-oss-120b (HF). head_dim=64 explicit and decoupled from hidden_size (2880). sliding_window=128, num_local_experts=128, num_experts_per_tok=4, rope_theta=150000 with YaRN factor 32, vocab 201088. MoE projection weights MXFP4; attention/other weights bf16 (KV cache itself is bf16 for this calc). Public open-weight release, so included per target spec.",
  "sources": [
   {
    "url": "https://huggingface.co/openai/gpt-oss-120b/raw/main/config.json",
    "supports": "num_hidden_layers=36, num_attention_heads=64, num_key_value_heads=8, hidden_size=2880, head_dim=64, sliding_window=128, layer_types alternating sliding/full (18+18), num_local_experts=128, num_experts_per_tok=4, max_position_embeddings=131072, rope_theta=150000, vocab_size=201088"
   },
   {
    "url": "https://docs.api.nvidia.com/nim/reference/openai-gpt-oss-120b",
    "supports": "gpt-oss-120b architecture: alternating full / 128-token sliding window attention, GQA 64 query / 8 KV, MoE 128 experts top-4, weights bf16 except MXFP4 MoE, 128K context"
   }
  ],
  "year_dec": 2025.625
 },
 {
  "name": "M1-3B",
  "organization": "Cornell / Together AI / CMU (Junxiong Wang et al.)",
  "release_date": "2025-04",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 SSM selective state (constant-size recurrent state) in 22 layers + standard softmax GQA self-attention in 6 layers. Distilled from Llama-3.2-3B-Instruct via a modified MambaInLlama recipe (attention weights mapped to Mamba components, GQA-adapter linear layers added), then SFT + RL for reasoning.",
  "rho": 0.2143,
  "confidence": "high",
  "context_length": 131072,
  "param_count_B": 3,
  "hidden_size": 3072,
  "total_layers": 28,
  "global_attention_layers": 6,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 22,
  "kv_heads": 8,
  "head_dim": 128,
  "kv_mem_per_1M_GiB_bf16": 22.8882,
  "kv_mem_method": "KV_bytes/token = 2(K+V) * 6 global-attn layers * 8 kv_heads * 128 head_dim * 2 bytes(bf16) = 24576 B/token; *1e6/1024^3 = 22.89 GiB per 1M tokens. The 22 Mamba-2 layers contribute O(1) state, not counted. KV-head/head_dim from base Llama-3.2-3B GQA config (num_key_value_heads=8, head_dim=128) which the 6 retained attention layers inherit.",
  "attention_pattern": "Layer-interleaved hybrid: 6 full softmax GQA attention layers at indices [3,8,13,18,23,27], remaining 22 layers are Mamba-2 SSM (ratio 6:22, ~1:3.67).",
  "kv_mem_method_note": "",
  "capability_notes": "Reasoning-focused. Pass@1: AIME24 23.0 (Maj@32 45.0), AIME25 22.0 (Maj@32 30.8), MATH500 81.7 (Maj@32 89.5), OlympiadBench 43.6, AMC23 56.0. Matches DeepSeek-R1-distilled models at similar scale and >3x decode speedup vs same-size Transformer. No published RULER / needle-in-haystack / long-context retrieval scores; long-context completeness untested. Inherits Llama-3.2 131K context but retrieval fidelity with only 6 global layers not reported.",
  "global_attention_layers_note": "",
  "notes": "Access-completeness contribution: demonstrates that distilling a dense Transformer down to rho~0.21 (6/28 global attention) preserves competitive REASONING (AIME/MATH) at 3B without retraining from scratch (distilled). The 6 surviving global-attention layers are the only Theta(L)-growing KV component. config.json on JunxiongWang/M1-3B is the base Llama (model_type=llama, 28 layers, 24 q-heads, 8 kv-heads, head_dim 128); the hybrid layer map lives in mamba_config.json which lists attn_layer_idxs=[3,8,13,18,23,27] (6 attention layers) and ssm expand=1 for the other 22 — paper's 6:22 ratio matches the config exactly.",
  "sources": [
   {
    "url": "https://arxiv.org/abs/2504.10449",
    "supports": "M1 paper: distilled from Llama3.2-3B-Instruct, 28 layers with 6 attention layers interleaved with 22 Mamba layers, SSM state size 16, >3x speedup, AIME/MATH benchmark scores"
   },
   {
    "url": "https://huggingface.co/JunxiongWang/M1-3B/resolve/main/mamba_config.json",
    "supports": "attn_layer_idxs=[3,8,13,18,23,27] (6 attention layers), n_layer=28, d_model=3072, ssm_cfg expand=1, intermediate_size=8192"
   },
   {
    "url": "https://huggingface.co/JunxiongWang/M1-3B/resolve/main/config.json",
    "supports": "Base/inherited config: num_hidden_layers=28, hidden_size=3072, num_attention_heads=24, num_key_value_heads=8, head_dim=128, vocab 128256, RoPE max 131072"
   }
  ],
  "year_dec": 2025.2916666666667
 },
 {
  "name": "Llamba-8B",
  "organization": "Cartesia AI / CMU Goomba Lab",
  "release_date": "2025-02",
  "family_type": "pure-ssm",
  "state_mechanism": "Pure Mamba-2 SSM. 32 residual Mamba-2 mixing blocks interleaved with Llama-3.1 gated MLPs (no attention at all). Distilled from Llama-3.1-8B via the MOHAWK framework on ~12B tokens (<0.1% of Llama's data).",
  "rho": 0,
  "confidence": "high",
  "context_length": null,
  "param_count_B": 8,
  "hidden_size": 4096,
  "total_layers": 32,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 32,
  "kv_heads": null,
  "head_dim": null,
  "kv_mem_per_1M_GiB_bf16": 0,
  "kv_mem_method": "No global (or any) softmax attention layers, so the Theta(L)-growing KV cache is 0 GiB regardless of context length. State is a constant-size Mamba-2 SSM state per layer (d_state=64, 32 v-heads / 32 qk-heads, expand=1), O(1) in sequence length.",
  "capability_notes": "Matches Llama-3.1-8B on short-context benchmarks (MMLU, ARC, HellaSwag, etc.) per Cartesia, with ~2x lower memory and far higher throughput / larger batch than the Transformer teacher. Pure-SSM => NO global softmax retrieval path: expected to underperform on exact long-context retrieval / needle-in-haystack and many-shot ICL (the canonical pure-SSM weakness); Cartesia reports parity on standard short-context evals but does not claim long-context retrieval parity.",
  "notes": "Access-completeness contribution: the rho=0 endpoint of the spectrum. Shows a Llama can be distilled to a fully attention-free recurrent model cheaply (12B tokens) while keeping short-context capability, at the cost of the global random-access KV path entirely. Family: Llamba-1B (16 layers, d_model 2048), Llamba-3B (28 layers, d_model 3072), Llamba-8B (32 layers, d_model 4096), all model_type=llamba, vocab 128256, pure Mamba-2 (n_qk_heads=32, n_v_heads=32, d_state=64, chunk_size 128). config.json confirms no attention layers exist.",
  "sources": [
   {
    "url": "https://huggingface.co/cartesia-ai/Llamba-8B/resolve/main/config.json",
    "supports": "n_layer=32, d_model=4096, model_type=llamba, ssm_cfg{d_state:64, n_v_heads:32, n_qk_heads:32, expand:1, chunk_size:128}, no attention layers, intermediate 14336"
   },
   {
    "url": "https://arxiv.org/abs/2502.14458",
    "supports": "Llamba paper: 16/28/32 Mamba-2 blocks for 1B/3B/8B, distilled from Llama-3.x via MOHAWK on 12B tokens, ~2x memory reduction by interleaving MLPs, benchmark parity"
   },
   {
    "url": "https://cartesia.ai/blog/llamba-distillation",
    "supports": "Cartesia blog: Llamba-1B/3B/8B family, hidden dims 2048/3072/4096, distilled from Llama-3.x into Mamba-2, throughput and batch-size gains"
   }
  ],
  "year_dec": 2025.125
 },
 {
  "name": "YOCO-3B (gated retention default; SWA variant)",
  "organization": "Microsoft Research / Tsinghua University",
  "release_date": "2024-05",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Decoder-decoder: self-decoder (first 13 layers) uses efficient self-attention with O(1) cache - either gated retention (gRet/RetNet-3, a linear-attention recurrent state; the default) or sliding-window attention; cross-decoder (last 13 layers) uses standard global softmax multi-head cross-attention that REUSES a single shared global KV cache produced once from the self-decoder output.",
  "rho": 0.0385,
  "confidence": "high",
  "context_length": 1000000,
  "param_count_B": 3,
  "hidden_size": 3072,
  "total_layers": 26,
  "global_attention_layers": 1,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 13,
  "kv_heads": 8,
  "head_dim": 128,
  "kv_mem_per_1M_GiB_bf16": 3.8147,
  "kv_mem_method": "YOCO caches global K,V ONCE: a single shared KV cache (one layer's worth) is generated from the self-decoder output X^{L/2} and reused by all 13 cross-decoder layers. So the Theta(L)-growing component = 1 global cache: 2(K+V)*1*8 kv_heads*128 head_dim*2 bytes = 4096 B/token => 3.81 GiB/1M tokens. The 13 self-decoder layers (gRet recurrent state, or SWA window) are O(1)/window-bounded and not counted. Memory complexity O((N+L)D) vs Transformer O(LND) - paper states ~L-times (here ~13x) fewer KV than a same-size Transformer. The DEFAULT variant uses gated retention (a linear-attn state, not sliding window).",
  "capability_notes": "3B trained to 1.6T tokens, on par with StableLM-3B-4E1T on Eval Harness (ARC/BoolQ/HellaSwag/PIQA/WinoGrande/SciQ). Extended to 1M context: near-perfect single-needle retrieval (0.98 at 1M); multi-needle at 128K: N=2 0.98, N=4 0.84, N=8 0.56. Retains GLOBAL attention capability despite caching once. Prefill speedup 71.8x at 1M, 2.87x at 32K; inference memory cut ~9x at 1M, ~2x at 32K (3B); ~80x KV reduction projected for 65B.",
  "notes": "Access-completeness contribution: the key insight is that GLOBAL random-access can be preserved with only ONE materialized global KV cache shared across the top half of layers - decoupling 'number of global-attention layers' from 'number of stored global caches'. Effective rho for KV-growth purposes is 1/26~0.038 even though 13 cross-decoder layers all perform global attention (they share the one cache). If counting cross-decoder layers as global-attn the layerwise rho would be 13/26=0.5, but the Theta(L) memory is one cache - FLAGGED: report rho via stored-cache convention (1 global cache). Universal-YOCO (YOCO-U) is a later depth-scaling extension. Architecture from paper Section 4.1; no public config.json with layer map (weights/config not openly released as a standard HF model).",
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2405.05254",
    "supports": "YOCO 3B: L=26 layers (13 self-decoder + 13 cross-decoder), hidden 3072, 24 query heads, 8 KV heads, head_dim explicitly set to 128, gated retention default, 2.8B non-embedding params; single global KV cache reused by all cross-decoder layers; O((N+L)D) memory; footnote 2 'once refers to global KV cache, self-decoder stores constant cache'; 1M needle scores; StableLM-3B parity"
   },
   {
    "url": "https://www.microsoft.com/en-us/research/publication/you-only-cache-once-decoder-decoder-architectures-for-language-models/",
    "supports": "Official Microsoft Research page: decoder-decoder architecture, self-decoder encodes global KV reused by cross-decoder, ~L times less memory"
   }
  ],
  "year_dec": 2024.375
 },
 {
  "name": "GoldFinch (GOLD + Finch-C2 hybrid, 1.45B)",
  "organization": "RWKV / Recursal AI / EleutherAI (Goldstein, Obeid, et al.)",
  "release_date": "2024-07",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Stacks a GOLD Transformer (full softmax MHA) on top of an enhanced RWKV-6 'Finch-C2' linear-attention recurrent backbone. Finch-C2 layers (first 16 of 24) carry a constant-size recurrent state; GOLD layers (last 8) do full softmax attention but read a SINGLE shared, highly compressed key cache (TokenCat: D/16 per token + original token indices); values are regenerated from token embeddings, not cached.",
  "rho": 0.3333,
  "confidence": "high",
  "context_length": null,
  "param_count_B": 1.45,
  "hidden_size": 2048,
  "total_layers": 24,
  "global_attention_layers": 8,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 16,
  "kv_heads": null,
  "head_dim": null,
  "kv_mem_per_1M_GiB_bf16": 0.2384,
  "kv_mem_method": "TokenCat compresses to ONE shared cache of d_model/16 per token reused on every GOLD layer (not 2*d_model*n_layer). For the 1.45B model d_model=2048 => 2048/16 = 128 compressed key dims * 2 bytes(bf16) = 256 B/token => 0.238 GiB/1M tokens (+ ~2-4 B/token for stored original token indices). This is the Theta(L)-growing part. Note: layerwise rho=8/24 (8 GOLD full-softmax layers) but per-layer KV growth is collapsed by TokenCat into a single shared compressed cache -> paper claims 756-2550x smaller cache than a standard Transformer (e.g. 0.068 GB vs 128 GB at 256K ctx, 32 layers, d=4096). head_dim/kv_heads for GOLD not published for the 1.45B model -> null.",
  "capability_notes": "Trained at up to 1.5B-class on minipile: GoldFinch (1.45B) final loss 2.2762 vs Finch (1.60B) 2.3856 and Llama (1.47B) 2.3905 - beats both parent architectures at comparable size. Designed for extreme-context inference on limited hardware via linear-time prefill + compressed cache. No published RULER / needle / many-shot ICL numbers located; long-context retrieval fidelity under TokenCat compression not independently benchmarked here.",
  "notes": "Access-completeness contribution: like YOCO, decouples global-attention layer COUNT from stored-cache SIZE - 8 full-softmax GOLD layers all reuse one D/16-compressed key cache (factor-of-n_layers reduction). Demonstrates near-lossless KV compression to ~1/16 dim while keeping full global softmax math. Block layout: 16 Finch-C2 (RWKV-6 linear-attention) layers then 8 GOLD transformer layers (2:1). GOLD attention is genuine unbounded softmax over all tokens (reconstructed keys), so it retains global random-access, distinguishing it from pure-SSM. Largest public models are 1.5B-class research scale.",
  "sources": [
   {
    "url": "https://arxiv.org/abs/2407.12077",
    "supports": "GoldFinch paper: GOLD transformer on enhanced Finch (RWKV-6) Finch-C2; 24-layer 1.45B model = 16 Finch-C2 + 8 GOLD; TokenCat compresses KV to d_model/16 per token + token indices reused on every transformer layer; full softmax MHA in GOLD; 756-2550x cache reduction; minipile loss numbers; July 2024"
   },
   {
    "url": "https://arxiv.org/html/2407.12077v1",
    "supports": "Full text: 'reuse the same KV-Cache on every transformer layer', cache = 1 + d_model/16 entries/token vs 2*d_model*n_layer; values regenerated not cached; hidden 2048, 24 layers"
   }
  ],
  "year_dec": 2024.5416666666667
 },
 {
  "name": "StripedHyena-Hessian-7B (StripedHyena-1)",
  "organization": "Together AI",
  "release_date": "2023-12",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Hybrid of rotary grouped-query softmax attention and gated long convolutions (Hyena blocks). 16 Hyena gated-conv layers (data-controlled FIR short filter + IIR-style long implicit filter, cached as constant-size state during decode) interleaved with 16 full softmax GQA attention layers.",
  "rho": 0.5,
  "confidence": "high",
  "context_length": 32768,
  "param_count_B": 7,
  "hidden_size": 4096,
  "total_layers": 32,
  "global_attention_layers": 16,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 16,
  "kv_heads": 8,
  "head_dim": 128,
  "kv_mem_per_1M_GiB_bf16": 61.0352,
  "kv_mem_method": "config.json: 32 layers, attn_layer_idxs has 16 entries (odd indices 1..31) = 16 global softmax attention layers; hyena_layer_idxs = 16 layers. num_attention_heads=32, hidden 4096 => head_dim=128. proj_groups=4 implies grouped-query with ~32/4=8 KV-head groups. KV = 2*16*8*128*2 = 65536 B/token => 61.0 GiB/1M tokens. (If full MHA without grouping: 16*32 kv heads => 244 GiB/1M; the 50%-smaller-than-Transformer cache claim is consistent with rho=0.5 i.e. only half the layers grow KV.) The 16 Hyena layers keep constant-size state.",
  "capability_notes": "Comparable to Llama-2 / Yi / Mistral 7B on OpenLLM leaderboard tasks at the time; OUTPERFORMS them on long-context summarization. Trained to 32K sequences. KV caches >50% smaller than equivalent GQA Transformer (direct consequence of only ~half the layers being attention). No needle/RULER numbers in the release blog.",
  "notes": "Access-completeness contribution: the high-rho (0.5) anchor among these hybrids - the original StripedHyena keeps a full half of its layers as global attention, so it is much closer to a dense Transformer in KV growth than the later models. Useful as the 'heavy-attention hybrid' reference point. attn_layer_idxs/hyena_layer_idxs in config.json give an exact 1:1 interleave (16 attn / 16 hyena). StripedHyena-Nous-7B is the chat-tuned sibling with the same architecture.",
  "sources": [
   {
    "url": "https://huggingface.co/togethercomputer/StripedHyena-Hessian-7B/resolve/main/config.json",
    "supports": "model_type=stripedhyena, num_layers=32, hidden_size=4096, num_attention_heads=32, attn_layer_idxs=[1,3,5,...,31] (16 layers), hyena_layer_idxs=[0,2,...,32] (16 layers), proj_groups=4, max_seqlen=32768, inner_mlp_size=14336, state_size=2, rotary_emb_base=500000"
   },
   {
    "url": "https://www.together.ai/blog/stripedhyena-7b",
    "supports": "StripedHyena-7B blog: hybrid grouped-query attention + gated convolutions in Hyena blocks; trained to 32K; comparable to Llama-2/Yi/Mistral 7B, better long-context summarization; caches >50% smaller than equivalent GQA Transformer"
   }
  ],
  "year_dec": 2023.9583333333333
 },
 {
  "name": "StripedHyena-2 / Evo2-7B",
  "organization": "Arc Institute / Together AI / NVIDIA / Stanford (Evo2)",
  "release_date": "2025-02",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Convolutional multi-hybrid: three Hyena operator types - Hyena-SE (short explicit FIR, len 3-7, constant memory), Hyena-MR (medium regularized FIR, len 128, constant memory; analogous to sliding window), Hyena-LI (long implicit IIR-style global convolution, cached as constant-size state) - interleaved with sparse full softmax MHA layers. Block pattern SE-MR-LI repeated with periodic MHA (SE-MR-LI-MHA multi-hybrid layout).",
  "rho": 0.1562,
  "confidence": "high",
  "context_length": 1048576,
  "param_count_B": 7,
  "hidden_size": 4096,
  "total_layers": 32,
  "global_attention_layers": 5,
  "sliding_window_attention_layers": 9,
  "linear_or_ssm_layers": 18,
  "kv_heads": 32,
  "head_dim": 128,
  "kv_mem_per_1M_GiB_bf16": 76.2939,
  "kv_mem_method": "Evo2-7B config: num_layers=32, attn_layer_idxs=[3,10,17,24,31] = 5 full softmax MHA layers (rho=5/32=0.156). proj_groups=1 => full MHA, kv_heads=num_attention_heads=32; hidden 4096 / 32 heads = head_dim 128. KV = 2*5*32*128*2 = 81920 B/token => 76.3 GiB/1M tokens. sliding_window count here = the 9 Hyena-MR (hcm) layers (FIR len 128, window-bounded, constant memory) - reported in sliding_window field as the closest analogue, NOT softmax SWA. linear_or_ssm = 9 Hyena-SE (hcs) + 9 Hyena-LI (hcl) = 18 constant-state conv layers. Only the 5 MHA layers grow Theta(L).",
  "capability_notes": "Evo2 is a GENOMIC foundation model (DNA), not a general NL LLM - 'capability' fingerprints are biological (variant-effect prediction, generative genome design) not MMLU/RULER. Context length up to 1M nucleotides. StripedHyena-2 operators give ~2x throughput over linear-attn/SSM on H100; 40B trains 1.2-2.9x faster than optimized Transformers. No NL reasoning / needle scores (out of domain).",
  "notes": "Access-completeness contribution: the low-rho, large-context convolutional-hybrid point (rho~0.156). Distinguishes THREE memory classes: Hyena-SE/MR are FIR (constant/window-bounded memory), Hyena-LI is implicit-long (constant recurrent state), and only the 5 MHA layers carry the unbounded Theta(L) KV. Layer map verified directly from the official Evo2 training config (hcs/hcm/hcl/attn idxs). proj_groups=1 => no GQA, full 32 KV heads.",
  "sources": [
   {
    "url": "https://raw.githubusercontent.com/ArcInstitute/evo2/main/evo2/configs/evo2-7b-1m.yml",
    "supports": "Evo2-7B StripedHyena2 config: num_layers=32, hidden_size=4096, num_attention_heads=32, proj_groups=1, attn_layer_idxs=[3,10,17,24,31] (5 attn), hcs_layer_idxs (9 Hyena-SE), hcm_layer_idxs (9 Hyena-MR, filter_length 128), hcl_layer_idxs (9 Hyena-LI), state_size=16"
   },
   {
    "url": "https://arxiv.org/abs/2503.01868",
    "supports": "Systems and Algorithms for Convolutional Multi-Hybrid LMs (StripedHyena-2): Hyena-SE/MR/LI operator definitions, FIR (SE,MR) constant memory vs LI implicit, SE-MR-LI-MHA multi-hybrid layout, ~2x operator throughput, 40B 1.2-2.9x faster than Transformers"
   }
  ],
  "year_dec": 2025.125
 },
 {
  "name": "StripedHyena-2 / Evo2-40B",
  "organization": "Arc Institute / Together AI / NVIDIA / Stanford (Evo2)",
  "release_date": "2025-02",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Same StripedHyena-2 convolutional multi-hybrid as Evo2-7B (Hyena-SE FIR + Hyena-MR FIR + Hyena-LI long-implicit conv interleaved with sparse full softmax MHA), scaled to 50 layers and hidden 8192.",
  "rho": 0.16,
  "confidence": "high",
  "context_length": 1048576,
  "param_count_B": 40,
  "hidden_size": 8192,
  "total_layers": 50,
  "global_attention_layers": 8,
  "sliding_window_attention_layers": 14,
  "linear_or_ssm_layers": 28,
  "kv_heads": 64,
  "head_dim": 128,
  "kv_mem_per_1M_GiB_bf16": 244.1406,
  "kv_mem_method": "Evo2-40B config: num_layers=50, attn_layer_idxs=[3,10,17,24,31,35,42,49] = 8 full softmax MHA layers (rho=8/50=0.16). proj_groups=1 => full MHA, kv_heads=num_attention_heads=64; hidden 8192 / 64 heads = head_dim 128. KV = 2*8*64*128*2 = 262144 B/token => 244.1 GiB/1M tokens. sliding_window field = 14 Hyena-MR (hcm) FIR-128 layers (window-bounded); linear_or_ssm = 14 Hyena-SE (hcs) + 14 Hyena-LI (hcl) = 28 constant-state conv layers. Only the 8 MHA layers grow Theta(L).",
  "capability_notes": "Genomic (DNA) foundation model, largest StripedHyena-2 instance, trained on ~9.3T tokens with 1M-nucleotide context. Strong on variant-effect prediction and generative genome design. Throughput/training-efficiency wins as above. No general-NL reasoning/RULER fingerprints (out of domain).",
  "notes": "Access-completeness contribution: scaling evidence that the low global-attention share (rho~0.16) is preserved as the model grows (5/32 at 7B, 8/50 at 40B) - the SE-MR-LI-MHA striping keeps roughly 1 MHA layer per ~6-7 layers regardless of depth. Largest concrete StripedHyena-2 model. head_dim 128 holds across scales (heads grow 32->64 with hidden 4096->8192). Layer map from official Evo2 config.",
  "sources": [
   {
    "url": "https://raw.githubusercontent.com/ArcInstitute/evo2/main/evo2/configs/evo2-40b-1m.yml",
    "supports": "Evo2-40B StripedHyena2 config: num_layers=50, hidden_size=8192, num_attention_heads=64, proj_groups=1, attn_layer_idxs=[3,10,17,24,31,35,42,49] (8 attn), hcs/hcm/hcl idxs each 14 layers (Hyena-SE/MR/LI), state_size=16"
   },
   {
    "url": "https://arxiv.org/abs/2503.01868",
    "supports": "StripedHyena-2 paper: 40B scale, multi-hybrid SE-MR-LI-MHA, 1.2-2.9x faster training than optimized Transformers at 40B; operator throughput 2x over linear-attn/SSM"
   }
  ],
  "year_dec": 2025.125
 },
 {
  "name": "Hunyuan-TurboS (base)",
  "organization": "Tencent",
  "release_date": "2025-03",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba2 state-space model (linear O(n) sequence mixing) interleaved with full Grouped-Query softmax attention; MoE FFN. Mamba2 config: 64 parallel heads, SSM group size 16, d_state 128, chunk size 128.",
  "rho": 0.0547,
  "confidence": "high",
  "context_length": 262144,
  "param_count_B": 560,
  "hidden_size": 5120,
  "total_layers": 128,
  "global_attention_layers": 7,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 57,
  "kv_heads": 8,
  "head_dim": 80,
  "attention_pattern": "Interleaved 'AMF' (Attention->Mamba2->FFN) atomic block plus 'MF' (Mamba2->FFN) blocks. 128 layers = 7 full GQA attention + 57 Mamba2 + 64 MoE-FFN. Paper-stated: 50% FFN, 44.5% Mamba2, 5.5% Attention. QK-normalization in attention blocks; no sliding-window/local attention.",
  "kv_mem_method": "Same as T1 (identical backbone): 2 * 7 * 8 * 80 * 2 = 17,920 B/token -> 16.69 GiB per 1M tokens (bf16). head_dim=80 inferred from hidden_size/num_attention_heads = 5120/64 (not explicitly stated in the report). Mamba2 layers carry fixed-size SSM state (not KV) and are excluded from the Theta(L)-growing term.",
  "kv_mem_per_1M_GiB_bf16": 16.69,
  "capability_notes": "TurboS-base public benchmarks (tech report Table): MMLU-Pro 65.11 (base, pre-RL), CMMLU 90.57, GSM8K 94.39, MultiPL-E 67.13; LMSYS Chatbot Arena overall 1356 (top-7 of 239 at the time). Long-context extended 4K->32K->256K via NTK-aware scaling. The report claims ~2.3x faster long-text processing with <15% performance loss vs a comparable full-attention model. No RULER / needle-in-haystack table located in the report. This is the fast-thinking base; T1 is its deep-reasoning RL derivative.",
  "notes": "Included because all of T1's published architecture numbers come from this backbone's tech report (T1 weights are unreleased; no T1 config.json exists). Architecture is identical to T1. rho = 7/128 = 0.0547 using the paper's own 128-layer denominator ('5.5% Attention'); 7/64 = 0.109 if computed over sequence-mixing layers only. Layer counts cross-checked: prose (57/7/64), percentage shares (5.5/44.5/50% of 128), and Table 1 (# Layers 128, # Attention Heads 64, # K/V Heads 8, Hidden 5120, Vocab 128K, # Specialized Experts 32, # Activated Specialized 2, # Shared 1) all agree. 56B activated / 560B total, 16T pre-training tokens. The single un-sourced inference is head_dim=80.",
  "param_count_activated_B": 56,
  "attention_heads": 64,
  "moe_experts_total": 32,
  "moe_experts_active": 2,
  "moe_shared_experts": 1,
  "vocab_size": 131072,
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2505.15431",
    "supports": "Primary tech report: 128 layers (57 Mamba + 7 Attention + 64 FFN); architecture section states 'FFN layers at 50%... with 5.5% Attention and 44.5% Mamba2'; Table 1 hyperparameters: #Layers 128, #Attention Heads 64, #K/V Heads 8, #Mamba2 SSM Groups 16, Mamba2 d_state 128, chunk 128, Hidden Size 5120, Vocab 128K, 1 shared + 32 specialized experts (2 activated), 16T trained tokens; 56B activated / 560B total; 256K context; GQA + QK-norm; base MMLU-Pro 65.11, CMMLU 90.57, GSM8K 94.39."
   },
   {
    "url": "https://arxiv.org/abs/2505.15431",
    "supports": "Abstract: 56B activated (560B total), 128 layers (Mamba2, Attention, FFN), AMF/MF block pattern, GQA minimizes KV cache, MoE FFN, 256K context, 16T tokens, first industry-deployed large-scale Mamba model."
   },
   {
    "url": "https://github.com/Tencent-Hunyuan/Hunyuan-TurboS",
    "supports": "Official TurboS repo: hybrid Transformer-Mamba MoE, adaptive long-short CoT, LMSYS Arena 1356; corroborates 256K context and layer composition."
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "Mamba-2-Hybrid 8B (3.5T, 128K)",
  "organization": "NVIDIA",
  "release_date": "2024-06",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Layerwise hybrid of Mamba-2 SSM layers (24), full softmax self-attention layers (4, with GQA), and MLP layers (28). Sequence mixing is dominated by Mamba-2 selective state-space scans; 4 interleaved global self-attention layers provide exact recall/copying. No explicit position embeddings (NoPE) — the first Mamba-2 layer encodes position. Layer pattern (M=Mamba-2, *=Self-Attention, +=MLP): M+M+M++M+M*+M+M+M+M++M*+M+M+M+M+M*++M+M+M+M+M*+M++M+M+M+ (24 M, 28 +, 4 *).",
  "rho": 0.0714,
  "confidence": "high",
  "param_count_B": 8.66,
  "total_layers": 56,
  "global_attention_layers": 4,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "hidden_size": 4096,
  "kv_heads": 8,
  "head_dim": 128,
  "context_length": 128000,
  "kv_mem_per_1M_GiB_bf16": 15.26,
  "kv_mem_method": "Only the 4 FULL softmax self-attention layers have a KV cache that grows Theta(L); the 24 Mamba-2 layers and 28 MLP layers have no L-growing KV cache (Mamba-2 uses a fixed-size SSM state). Attention uses GQA with 8 KV heads (8 groups) and head_dim=128 ('128 KV-Channels' in Table 6; 4096/32 query heads = 128). KV_bytes_per_token = 2 (K+V) * 4 global-attn layers * 8 kv_heads * 128 head_dim * 2 bytes (bf16) = 16384 bytes/token. * 1e6 / 1024^3 = 15.26 GiB per 1M tokens. This is ~8x smaller than the 8B pure-Transformer baseline (32 full-attn layers, same GQA), which is the paper's headline inference-memory advantage.",
  "state_mechanism_extra": "",
  "rho_note": "",
  "family_type_note": "",
  "kv_heads_note": "",
  "head_dim_note": "",
  "attention_pattern": "Layerwise hybrid: 4 of 56 layers are FULL (unbounded, softmax) self-attention with Group-Query Attention (8 KV groups, 32 query heads, head_dim 128); 0 sliding-window layers; 24 Mamba-2 SSM layers; 28 MLP layers. Attention/MLP layers are spread evenly throughout the stack rather than via a repeated block; a Mamba-2 layer comes first. rho = 4/56 = 0.0714 (~7.1%, the paper-claimed 'roughly 8%' optimal attention ratio). No RoPE / no explicit position embeddings.",
  "kv_mem_per_1M_GiB_bf16_note": "",
  "state_mechanism_mechanism": "",
  "capability_notes": "Short-context (12 standard tasks: Winogrande, PIQA, HellaSwag, ARC-Easy/Challenge, MMLU, RACE, etc.): 8B Mamba-2-Hybrid EXCEEDS the 8B Transformer on ALL 12 tasks, +2.65 points on average (3.5T-token training). 5-shot MMLU: hybrid is +3.5 points HIGHER than the Transformer (whereas pure Mamba-2 trailed by up to 17 pts at low token counts, closing to ~1.37 pts at 3.5T) — the 4 attention layers restore copying/in-context-learning ability that pure SSMs lack. Long-context (23 tasks; 16K/32K extensions): hybrid closely matches or exceeds the Transformer on average; RULER 13-task suite — the 16K hybrid scores +13 points average over the corresponding Transformer. Weakness: pure Mamba/Mamba-2 fail two-shot Phonebook lookup and recall/copying; the hybrid largely fixes this, and the 128K-extended Mamba-2-Hybrid performs Phonebook lookup PERFECTLY even with >150K tokens. Some multi-document QA long-context tasks still challenged the hybrid. Predicted up to ~8x faster token generation than the Transformer (MFU 29.9% vs 30.7% training).",
  "notes": "PRIMARY SOURCE: arXiv 2406.07887 ('An Empirical Study of Mamba-based Language Models', Waleffe et al., NVIDIA, Jun 2024), Table 6 + Section 4.1. Total params reported as 8.66B (the '8B' is rounded). Layer composition VERIFIED two ways: (1) Section 4.1 prose 'Out of 56 total layers ... 4 (7.1%) self-attention, 24 (42.9%) Mamba-2, 28 (50%) MLP', and (2) the explicit Table 6 layer-pattern string which contains exactly 4 '*', 24 'M', 28 '+'. Mamba-2 config: state dim 128, 8 groups, head dim 64, expansion factor 2, conv window 4. MLP: 4x expansion, GELU. Untied embeddings, RMSNorm pre-block, no biases, no dropout. Base sequence length 4096; long-context variants continued-pretrained to 16K, 32K, and 128K (the hf.co/nvidia/mamba2-hybrid-8b-3t-128k checkpoint is the 128K, 3.5T-token release; 128K reached via +50B-token continued pretraining per model card). DISCREPANCY NOTE: An unrelated later NVIDIA NVFP4 paper (arXiv 2509.25149) describes a re-trained 8B hybrid with 52 blocks (24 FFN), and an early WebFetch PDF auto-summary hallucinated '32 layers / 8 attention' — both were rejected in favor of the verified Table 6 figures (56 layers, 4 attention). head_dim=128 is from the paper's '128 KV-Channels' and is consistent with hidden_size/num_query_heads = 4096/32 = 128.",
  "sources": [
   {
    "url": "https://arxiv.org/abs/2406.07887",
    "supports": "Abstract: '43% Mamba-2, 7% attention, and 50% MLP layers'; 8B Mamba-2-Hybrid exceeds 8B Transformer on all 12 standard tasks (+2.65 avg); 23 long-context tasks; trained up to 3.5T tokens; extended to 16K/32K/128K; predicted up to 8x faster generation."
   },
   {
    "url": "https://arxiv.org/pdf/2406.07887",
    "supports": "Table 6: Params 8.66B, 56 layers, Model Dim 4096, 32 Attn Heads, State Dim 128, 8 Groups, Pos.Emb None, Seq.Len 4096, and exact hybrid layer-pattern string (24 M, 28 +, 4 *). Section 4.1 prose: 'Out of 56 total layers ... 4 (7.1%) self-attention layers, 24 (42.9%) Mamba-2 layers, 28 (50%) MLP layers'; GQA with eight groups, 32 attention heads, 128 KV-Channels; Mamba-2 state dim 128, 8 groups, head dim 64, expansion 2, conv window 4; MLP 4x expansion, GELU, hidden dim 4096; trained on 1.1T and 3.5T token datasets. RULER (Table 10): 16K hybrid +13 pts avg vs Transformer. 128K hybrid solves Phonebook perfectly at >150K tokens. MMLU 5-shot +3.5 pts over Transformer."
   },
   {
    "url": "https://huggingface.co/nvidia/mamba2-hybrid-8b-3t-128k",
    "supports": "Official model card: 8B Mamba-2-Hybrid combining Mamba-2, attention, and MLP layers; trained on 3.5T tokens; base 4K sequence length, extended to 32K and 128K via continued pretraining (~50B tokens for 128K); links to arXiv 2406.07887 and NVIDIA/Megatron-LM ssm branch."
   }
  ],
  "year_dec": 2024.4583333333333
 },
 {
  "name": "xLSTM-7B",
  "organization": "NXAI",
  "release_date": "2025-03",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Matrix-memory mLSTM (Extended LSTM) with exponential input/forget gating. Each layer maintains a per-head matrix cell state C of shape d_qk x d_hv (256 x 512) plus a normalizer state n and max-state m for numerical stability of the exponential gates. Trained in parallel/chunkwise mode (chunk_size=64), runs recurrently at inference with a constant-size state.",
  "rho": 0,
  "confidence": "high",
  "context_length": 8192,
  "param_count_B": 7,
  "total_layers": 32,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 32,
  "hidden_size": 4096,
  "kv_heads": 8,
  "head_dim": 512,
  "kv_mem_method": "Pure-recurrent (mLSTM) model: there are ZERO full-softmax attention layers, so the Theta(L)-growing KV-cache component is 0 GiB per 1M tokens regardless of context length. Instead the model carries a CONSTANT-size recurrent state independent of sequence length. Computed from the paper's state-size formula #blocks * #heads * d_qk * d_hv * bytes, with d_qk = head_dim*qk_dim_factor = 512*0.5 = 256 and d_hv = head_dim*v_dim_factor = 512*1.0 = 512: 32 * 8 * 256 * 512 * 4 bytes (fp32) = 134,217,728 bytes = 134.2 MB total (matches the paper's reported 134.2 MB). In bf16 this constant state would be ~67.1 MB. This is a fixed per-sequence cost, NOT per-token, so the per-1M-token GROWING figure is 0.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "capability_notes": "Released as best non-Transformer LM on MMLU at release time. HF model-card benchmarks (lighteval Leaderboard-v1): MMLU 5-shot 0.589; ARC-Challenge 25-shot 0.584; HellaSwag 10-shot 0.710; Winogrande 5-shot 0.742; TruthfulQA 0-shot 0.420; OpenBookQA 5-shot 0.443; PiQA 5-shot 0.817; GSM8k 5-shot 0.004 (very weak math/reasoning). Paper Table 1 MMLU-Pro 0.242 (mid-range among 7B models; ahead of Falcon-Mamba-7B 0.229, behind dense peers Qwen2.5-7B 0.435, Gemma-2-9B 0.414, Llama-3.1-8B 0.325). Short-context MMLU roughly on par with similarly-trained dense 7B models but trails the most heavily-trained dense peers. LONG-CONTEXT: a separate xLSTM-7B-LCTX variant was cool-down-trained up to 32k context and reaches ~20% average accuracy on RULER at 131k context (extrapolating 4x beyond its 32k training length); the base 8192-context model is not a strong long-context retriever. Constant GPU memory at generation and linear compute scaling vs. Transformer KV-cache linear growth (paper Fig. 5); marketed as fastest/most-efficient 7B LLM.",
  "notes": "rho = 0/32 = 0.0. PURELY RECURRENT: paper states it 'fully relies on mLSTM cells with parallel training mode'; there are NO softmax-attention, sliding-window, SSM/Mamba, or convolution layers. All 32 blocks are mLSTM (matrix-LSTM linear-attention) blocks, hence counted under linear_or_ssm_layers=32. Architecture differs from the original xLSTM (Beck et al. 2024): post-up-projection block design, SwiGLU position-wise MLP after each mLSTM (ffn_proj_factor 2.667, rounded to multiple of 64), channel-wise conv and learnable skip connections REMOVED, pre-norm RMSNorm, soft-capping on gates (gate_soft_cap 15.0, output_logit_soft_cap 30.0), negative input-gate bias init (igate_bias_init_range -10.0). config.json: num_blocks 32, embedding_dim 4096, num_heads 8, head_dim 512, qk_dim_factor 0.5, v_dim_factor 1.0, vocab_size 50304, tie_word_embeddings false, use_bias false, chunkwise--triton_xl_chunk kernel. Trained on 2.3T tokens from DCLM + high-quality data at context length 8192. head_dim=512 is NOT hidden_size/n_heads (4096/8=512 coincidentally equals head_dim here, but head_dim is an explicit config field, confirmed). KV-memory growth field set to 0 because no Theta(L) attention exists; the meaningful memory metric is the constant 134.2 MB state.",
  "sources": [
   {
    "url": "https://huggingface.co/NX-AI/xLSTM-7b/raw/main/config.json",
    "supports": "Gold config: num_blocks 32, embedding_dim 4096, num_heads 8, head_dim 512, qk_dim_factor 0.5, v_dim_factor 1.0, vocab_size 50304, ffn_proj_factor 2.667, model_type xlstm, gate_soft_cap 15.0, output_logit_soft_cap 30.0, chunk_size 64, tie_word_embeddings false, use_bias false. Confirms pure-mLSTM (no attention/conv fields)."
   },
   {
    "url": "https://arxiv.org/abs/2503.13427",
    "supports": "7B param count; pure recurrent / linear compute scaling and constant memory usage; fastest/most-efficient 7B LLM claim."
   },
   {
    "url": "https://arxiv.org/html/2503.13427v1",
    "supports": "Trained on 2.3T tokens from DCLM at context length 8192; 'fully relies on mLSTM cells' (no softmax attention); architecture changes (post-up-projection block, SwiGLU MLP, removed conv & skip, pre-norm RMSNorm, gate soft-capping); constant state size 134.2 MB with formula #blocks*#heads*d_qk*d_hv*4 bytes; RULER LCTX 20% avg at 131k with 32k cool-down training; MMLU-Pro Table 1 (xLSTM 0.242 vs Qwen2.5-7B 0.435, Llama-3.1-8B 0.325, Falcon-Mamba-7B 0.229)."
   },
   {
    "url": "https://huggingface.co/NX-AI/xLSTM-7b",
    "supports": "Trained ~2.3T tokens on DCLM + high-quality data; benchmark scores MMLU 5-shot 0.589, ARC-C 0.584, HellaSwag 0.710, Winogrande 0.742, TruthfulQA 0.420, GSM8k 0.004, OpenBookQA 0.443, PiQA 0.817; H100 inference optimizations."
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "Eagle 0.4B (RWKV-5 v2, rwkv-5-world-0.4b)",
  "organization": "RWKV / BlinkDL (EleutherAI-affiliated)",
  "release_date": "2024-01",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Multi-headed matrix-valued WKV recurrent state with static (data-independent) learned per-channel exponential decay; reformulated receptance plus an extra SiLU gating term and per-head GroupNorm. Constant-size RNN state per layer = 2D + D^2/h floats (token-shift x_{t-1} vectors + a (D/h)x(D/h) WKV matrix per head). No softmax attention, no KV cache.",
  "rho": 0,
  "confidence": "high",
  "context_length": 4096,
  "param_count_B": 0.46,
  "total_layers": 24,
  "hidden_size": 1024,
  "kv_heads": 16,
  "head_dim": 64,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "attention_pattern": "All 24 layers are RWKV-5 (Eagle) time-mixing (matrix-valued linear-attention) layers interleaved with channel-mixing FFN; zero softmax/global attention layers, zero sliding-window layers.",
  "kv_mem_method": "Attention-free RNN: there is NO KV cache and inference state does NOT grow with sequence length L. The Theta(L)-growing KV-cache term is exactly 0 because global_attention_layers = 0. Instead the model carries a constant-size recurrent state. Paper (App. E, Eq. 30): total state size = L*(2D + D^2/h) = 66*D*L floats; for Eagle 0.4B Table 11 reports StateSize = 1,622,016 elements (~3.1 MiB at bf16), independent of L. KV-per-1M-tokens (bf16) for the growing softmax-KV term = 0 GiB.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "linear_or_ssm_layers_note": "",
  "capability_notes": "Smallest Eagle. Used (with 1.5B/3B) in scaling/ablation and multilingual studies. Pretrained only at context length 4096 but paper shows loss continues to drop well past 4096 on PG19 (length extrapolation without fundamental context limit). Family fingerprint: strong multilingual and constant-memory long-context, but weak exact long-range retrieval vs softmax-attention peers (see 3B/7B Bamboo and MQAR results).",
  "rho_note": "rho = 0/24 = 0. Genuinely attention-free; no global and no sliding-window attention anywhere.",
  "notes": "Param count from paper Table 11 (#Params = 4.62e8, rounded to 0.46B in abstract). L=24, D=1024 from Table 11; h = D/64 = 16, head_dim = 64 per paper definition (Sec. App E: h = D/64). Trained on RWKV World v2, 1.12T-token multilingual corpus. Vocab 65536. HF config.json field 'num_attention_heads' counts WKV heads, NOT softmax-attention heads; 'attention_hidden_size' = WKV dimension = hidden_size.",
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2404.05892",
    "supports": "Table 11 p.34: Eagle0.4B L=24, D=1024, StateSize=1622016, Params=4.62e8. App E: h=D/64, state=L(2D+D^2/h)=66DL, O(1) per-token RNN inference, no attention/KV cache. Abstract: four Eagle models 0.46-7.5B trained on 1.12T-token multilingual corpus."
   },
   {
    "url": "https://arxiv.org/abs/2404.05892",
    "supports": "Eagle (RWKV-5) and Finch (RWKV-6) are attention-free RNNs with multi-headed matrix-valued states; Eagle uses static decay; constant-state inference."
   }
  ],
  "year_dec": 2024.0416666666667
 },
 {
  "name": "Eagle 1.5B (RWKV-5 v2, rwkv-5-world-1.5b)",
  "organization": "RWKV / BlinkDL (EleutherAI-affiliated)",
  "release_date": "2024-01",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Multi-headed matrix-valued WKV recurrent state with static learned exponential decay (w = exp(-exp(omega)), omega in R^{D/h} headwise), reformulated receptance + SiLU gate + per-head GroupNorm. Constant-size state per layer = 2D + D^2/h floats. No softmax attention, no KV cache.",
  "rho": 0,
  "confidence": "high",
  "context_length": 4096,
  "param_count_B": 1.5,
  "total_layers": 24,
  "hidden_size": 2048,
  "kv_heads": 32,
  "head_dim": 64,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "attention_pattern": "All 24 layers RWKV-5 time-mixing (matrix-valued linear attention) + channel-mixing FFN. Zero global softmax and zero sliding-window attention layers.",
  "kv_mem_method": "No KV cache; state is constant in L. Theta(L) softmax-KV term = 0 (global_attention_layers=0). Constant recurrent state size (paper Table 11) = 3,244,032 elements (~6.2 MiB bf16), independent of sequence length. KV-per-1M-tokens (bf16) = 0 GiB.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "linear_or_ssm_layers_note": "",
  "capability_notes": "Eagle-1.5b multilingual avg 54.3 vs RWKV-4-1.5b 51.8 and Mamba-1.4b 51.8 (Table 3). English avg 62.4 (Table 4) at par with same-size dense Pythia-1.4b (59.2) and competitive with Mamba-1.4b (63.1). Bamboo 4k long-context avg 9.2% (vs Mamba-1.4b 2.1%) - far better than dense/Mamba peers at 1.5B but still low absolute long-context exact retrieval. Used as LM in LLaVA-style vision-language experiments.",
  "rho_note": "rho = 0/24 = 0. Attention-free.",
  "notes": "L=24, D=2048 from Table 11; Params 1.58e9 (~1.5B). h = D/64 = 32, head_dim 64. Vocab 65536, context 4096 (extrapolates). Same L/D as Finch-1.6B (differ only by RWKV-5 vs RWKV-6 time-mixing).",
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2404.05892",
    "supports": "Table 11 p.34: Eagle1.5B L=24 D=2048 StateSize=3244032 Params=1.58e9. Table 3 multilingual avg 54.3; Table 4 English avg 62.4; Table 5 Bamboo avg 9.2%. App E: h=D/64, head_size 64, no KV cache."
   }
  ],
  "year_dec": 2024.0416666666667
 },
 {
  "name": "Eagle 3B (RWKV-5 v2, rwkv-5-world-3b)",
  "organization": "RWKV / BlinkDL (EleutherAI-affiliated)",
  "release_date": "2024-01",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Multi-headed matrix-valued WKV recurrent state, static learned per-head decay, reformulated receptance + SiLU gate + per-head GroupNorm. Constant-size state per layer = 2D + D^2/h floats. No softmax attention, no KV cache.",
  "rho": 0,
  "confidence": "high",
  "context_length": 4096,
  "param_count_B": 3,
  "total_layers": 32,
  "hidden_size": 2560,
  "kv_heads": 40,
  "head_dim": 64,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 32,
  "attention_pattern": "All 32 layers RWKV-5 time-mixing (matrix-valued linear attention) + channel-mixing FFN. Zero global softmax and zero sliding-window attention layers.",
  "kv_mem_method": "No KV cache; constant-in-L state. Theta(L) softmax-KV term = 0. Constant recurrent state (Table 11) = 5,406,720 elements (~10.3 MiB bf16). KV-per-1M-tokens (bf16) = 0 GiB.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "linear_or_ssm_layers_note": "",
  "capability_notes": "Eagle-3b multilingual avg 56.5 vs RWKV-4-3b 53.9, Mamba-2.8b 52.7 (Table 3). English avg 66.0, on par with Mamba-2.8b (66.2) and above Pythia-2.8b (62.5) - short-context reasoning competitive with same-size dense/SSM peers (Table 4). Bamboo 4k long-context avg 9.9% vs Mamba-2.8b 2.4%, beating vanilla Mamba by >7%. Used as LM in vision-language (LLaVA-1.5) experiments.",
  "rho_note": "rho = 0/32 = 0. Attention-free.",
  "notes": "L=32, D=2560 from Table 11; Params 3.06e9 (~3B). h = D/64 = 40, head_dim 64 (NOTE: HF v6/v5 config.json reports num_attention_heads=64 which is inconsistent with head_size=64 and D=2560; the paper's h=D/64=40 is authoritative - the HF field is a packaging artifact). Vocab 65536, context 4096. Same L/D as Finch-3B.",
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2404.05892",
    "supports": "Table 11 p.34: Eagle3B L=32 D=2560 StateSize=5406720 Params=3.06e9. Table 3 multilingual 56.5; Table 4 English 66.0; Table 5 Bamboo 9.9%. App E: h=D/64 (=40), head_size 64."
   },
   {
    "url": "https://huggingface.co/RWKV/v6-Finch-3B-HF/raw/main/config.json",
    "supports": "Same-dimension repo: hidden_size 2560, num_hidden_layers 32, head_size 64, vocab 65536 - confirms L=32, D=2560, head_dim 64 (num_attention_heads field=64 is a mislabeled packaging artifact since 2560/64=40)."
   }
  ],
  "year_dec": 2024.0416666666667
 },
 {
  "name": "Eagle 7B (RWKV-5 v2, v5-Eagle-7B / rwkv-5-world-7b)",
  "organization": "RWKV / BlinkDL (EleutherAI-affiliated)",
  "release_date": "2024-01",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Multi-headed matrix-valued WKV recurrent state, static learned per-head exponential decay, reformulated receptance + SiLU gate + per-head GroupNorm. Constant-size state per layer = 2D + D^2/h floats. No softmax attention, no KV cache.",
  "rho": 0,
  "confidence": "high",
  "context_length": 4096,
  "param_count_B": 7.52,
  "total_layers": 32,
  "hidden_size": 4096,
  "kv_heads": 64,
  "head_dim": 64,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 32,
  "attention_pattern": "All 32 layers RWKV-5 time-mixing (matrix-valued linear attention) + channel-mixing FFN. Zero global softmax and zero sliding-window attention layers.",
  "kv_mem_method": "No KV cache; constant-in-L recurrent state. Theta(L) softmax-KV term = 0 (global_attention_layers=0). Constant state (Table 11) = 8,650,752 elements (~16.5 MiB bf16), independent of L - this is the per-token inference state, not a growing cache. KV-per-1M-tokens (bf16) = 0 GiB.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "linear_or_ssm_layers_note": "",
  "capability_notes": "Eagle-7B multilingual avg 58.2, best among compared 7B-class models including Mistral-7B-v0.1 (55.5), Llama-2-7b (54.3), RWKV-4-7b (56.4) (Table 3). English avg below strong dense peers (Llama-2-7b 71.1, Mistral 71+) - typical of pure-linear-attn at this scale. Bamboo 4k (Eagle-7b-Hermes) avg 16.8%, beats Pythia-6.9b (3.3%) by ~13.5% and surpasses LLaMA2-Chat-7b on several tasks, though Mistral-Instruct-7b (39.3%) leads on exact long-context retrieval. Trained on only ~1.1T tokens. config.json model_version 5_2.",
  "rho_note": "rho = 0/32 = 0. Attention-free; constant-memory inference is the headline efficiency property.",
  "notes": "L=32, D=4096 from Table 11; Params 7.52e9 (abstract '7.5B'). h = D/64 = 64, head_dim 64 - here HF config.json values (num_hidden_layers 32, hidden_size 4096, head_size 64, attention_hidden_size 4096) match the paper exactly. Vocab 65536, context_length 4096 in config (no fundamental limit). Released under Apache 2.0.",
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2404.05892",
    "supports": "Table 11 p.34: Eagle7B L=32 D=4096 StateSize=8650752 Params=7.52e9. Table 3 multilingual avg 58.2 (top of 7B class). Table 5 Bamboo Eagle-7b-Hermes 16.8%. State > order of magnitude bigger than RWKV-4 (5DL)."
   },
   {
    "url": "https://huggingface.co/RWKV/rwkv-5-world-7b/raw/main/config.json",
    "supports": "config.json: model_type rwkv5, model_version 5_2, hidden_size 4096, num_hidden_layers 32, head_size 64, attention_hidden_size 4096, context_length 4096, vocab_size 65536 - confirms L=32, D=4096, head_dim 64, 64 WKV heads."
   },
   {
    "url": "https://huggingface.co/SmerkyG/rwkv-5-world-7b/raw/main/config.json",
    "supports": "Independent mirror: identical config (rwkv5 5_2, 4096/32/64, context 4096, vocab 65536)."
   }
  ],
  "year_dec": 2024.0416666666667
 },
 {
  "name": "Finch 1.6B (RWKV-6 v2.1, v6-Finch-1B6-HF / rwkv-6-world-1.6b)",
  "organization": "RWKV / BlinkDL (EleutherAI-affiliated)",
  "release_date": "2024-04",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Multi-headed matrix-valued WKV recurrent state with DATA-DEPENDENT dynamic decay: w varies per timestep and per channel (second-order data-dependent token-shift / ddlerp), and LoRA-parameterized data-dependent functions drive both time-mixing and token-shift. Reformulated receptance + SiLU gate + per-head GroupNorm. Constant-size state per layer = 2D + D^2/h floats. No softmax attention, no KV cache.",
  "rho": 0,
  "confidence": "high",
  "context_length": 4096,
  "param_count_B": 1.6,
  "total_layers": 24,
  "hidden_size": 2048,
  "kv_heads": 32,
  "head_dim": 64,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "attention_pattern": "All 24 layers RWKV-6 (Finch) dynamic-recurrence time-mixing (data-dependent matrix-valued linear attention) + channel-mixing FFN. Zero global softmax and zero sliding-window attention layers.",
  "kv_mem_method": "No KV cache; recurrent state is constant in L (data-dependent decay does not change state SIZE). Theta(L) softmax-KV term = 0. Constant state (Table 11) = 3,244,032 elements (~6.2 MiB bf16), same size as Eagle-1.5B. KV-per-1M-tokens (bf16) = 0 GiB.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "linear_or_ssm_layers_note": "",
  "capability_notes": "Finch-1.6b multilingual avg 55.0, top at the ~1.5B scale, > Eagle-1.5b 54.3 (Table 3). English avg 62.9 (Table 4), competitive with Mamba-1.4b 63.1 and above Pythia-1.4b 59.2 - short-context reasoning on par with same-size dense/SSM peers. MQAR (multi-query associative recall): Finch achieves extremely high accuracy, outperforming all well-known non-transformer architectures tested and beating Mamba (Sec. 8.2). Bamboo 4k avg 8.9%. Dynamic recurrence gives strong state-tracking / in-context recall vs static-decay Eagle.",
  "rho_note": "rho = 0/24 = 0. Attention-free.",
  "notes": "L=24, D=2048 from Table 11; Params 1.60e9 (~1.6B). h=D/64=32, head_dim 64. HF config.json confirms num_hidden_layers 24, hidden_size 2048, head_size 64, attention_hidden_size 2048, vocab 65536. Channel-mixing FFN hidden NOT reduced (kept while adding LoRA weights) - unlike Eagle which reduced FFN from 4D to 3.5D. Released Apache 2.0, paper v1 Apr 2024.",
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2404.05892",
    "supports": "Table 11 p.34: Finch1.6B L=24 D=2048 StateSize=3244032 Params=1.60e9. Sec 4.2: Finch data-dependent dynamic recurrence, ddlerp token-shift, LoRA-parameterized w. Table 3 multilingual 55.0; Table 4 English 62.9; Sec 8.2 MQAR Finch outperforms all non-transformer baselines incl. Mamba."
   },
   {
    "url": "https://huggingface.co/RWKV/v6-Finch-1B6-HF/raw/main/config.json",
    "supports": "config.json: model_type rwkv6, hidden_size 2048, num_hidden_layers 24, head_size 64, attention_hidden_size 2048, vocab_size 65536 - confirms L=24, D=2048, head_dim 64, 32 WKV heads."
   }
  ],
  "year_dec": 2024.2916666666667
 },
 {
  "name": "Finch 3B (RWKV-6 v2.1, v6-Finch-3B-HF / rwkv-6-world-3b)",
  "organization": "RWKV / BlinkDL (EleutherAI-affiliated)",
  "release_date": "2024-04",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Multi-headed matrix-valued WKV recurrent state with data-dependent dynamic decay (per-timestep, per-channel w via ddlerp + LoRA), data-dependent time-mixing and token-shift. Reformulated receptance + SiLU gate + per-head GroupNorm. Constant-size state per layer = 2D + D^2/h floats. No softmax attention, no KV cache.",
  "rho": 0,
  "confidence": "high",
  "context_length": 4096,
  "param_count_B": 3.1,
  "total_layers": 32,
  "hidden_size": 2560,
  "kv_heads": 40,
  "head_dim": 64,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 32,
  "attention_pattern": "All 32 layers RWKV-6 (Finch) dynamic-recurrence time-mixing (data-dependent matrix-valued linear attention) + channel-mixing FFN. Zero global softmax and zero sliding-window attention layers.",
  "kv_mem_method": "No KV cache; recurrent state constant in L. Theta(L) softmax-KV term = 0. Constant state (Table 11) = 5,406,720 elements (~10.3 MiB bf16), same size as Eagle-3B. KV-per-1M-tokens (bf16) = 0 GiB.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "linear_or_ssm_layers_note": "",
  "capability_notes": "Finch-3b multilingual avg 57.1, top at the 3B scale, > Eagle-3b 56.5, Mamba-2.8b 52.7 (Table 3). English avg 67.5 (Table 4), best at 3B scale, slightly above Mamba-2.8b 66.2 - short-context reasoning at par with or above same-size dense/SSM peers. Bamboo 4k avg 11.3%, beats Mamba-2.8b 2.4% and is comparable to Mamba-2.8b-Hermes 11.9% despite no instruction tuning. Strong MQAR / associative recall from dynamic recurrence; long-context PG19 loss keeps dropping past the 4096 training length.",
  "rho_note": "rho = 0/32 = 0. Attention-free.",
  "notes": "L=32, D=2560 from Table 11; Params 3.10e9 (~3.1B). h=D/64=40, head_dim 64 (HF config.json num_attention_heads=64 is a mislabeled artifact; 2560/64=40 per paper). HF config.json confirms num_hidden_layers 32, hidden_size 2560, head_size 64, attention_hidden_size 2560, vocab 65536. Largest Finch released WITH the paper; 7B/14B Finch noted as future work (released later, post-paper). Apache 2.0.",
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2404.05892",
    "supports": "Table 11 p.34: Finch3B L=32 D=2560 StateSize=5406720 Params=3.10e9. Table 3 multilingual 57.1; Table 4 English 67.5; Table 5 Bamboo 11.3%. Abstract: two Finch models 1.6 and 3.1B. Future Work section: 7B/14B Finch planned (not in this release)."
   },
   {
    "url": "https://huggingface.co/RWKV/v6-Finch-3B-HF/raw/main/config.json",
    "supports": "config.json: model_type rwkv6, hidden_size 2560, num_hidden_layers 32, head_size 64, attention_hidden_size 2560, vocab_size 65536 - confirms L=32, D=2560, head_dim 64, 40 WKV heads (num_attention_heads=64 field is inconsistent and is a packaging artifact)."
   }
  ],
  "year_dec": 2024.2916666666667
 },
 {
  "name": "RWKV7-Goose-World3-2.9B",
  "organization": "RWKV Project (Linux Foundation AI & Data) / BlinkDL; EleutherAI et al.",
  "release_date": "2025-03",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Generalized delta-rule recurrence (RWKV-7 'Goose' time-mixing): a constant-size matrix-valued WKV state S_t evolved as S_t = S_{t-1}(diag(w_t) - k_hat_t^T (a_t ⊙ k_hat_t)) + v_t^T k_t, i.e. vector-valued decay/gating + in-context learning rate + decoupled removal/replacement keys (relaxed value-replacement rule). Plus per-token shift state. Pure RNN: state size is independent of sequence length.",
  "rho": 0,
  "total_layers": 32,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 32,
  "hidden_size": 2560,
  "kv_heads": 40,
  "head_dim": 64,
  "context_length": 4096,
  "param_count_B": 2.948,
  "kv_mem_per_1M_GiB_bf16": 0,
  "kv_mem_method": "No KV cache exists: attn=null in config.json, zero softmax/global-attention layers, so the Theta(L) growing KV term is identically 0. Instead RWKV-7 keeps a CONSTANT recurrent state regardless of L. Per Table 15, total state (WKV + token-shift) across all 32 layers = 5,242,880 + 163,840 = 5,406,720 elements ~= 10.3 MiB at bf16 (2 bytes), fixed for any context length. Per-layer WKV state = (D/64)*64*64 = D*64 = 163,840 elements (= h heads x 64 x 64 with h=D/64=40).",
  "linear_or_ssm_layers_note": "",
  "attention_pattern": "Uniform stack of 32 identical RWKV-7 blocks; each block = Time Mix (WKV linear-attention/delta-rule recurrence, 40 heads x head_dim 64) followed by Channel Mix (Square-ReLU FFN, hidden_ratio 4.0, intermediate_size 10240). No self-attention layers; the only softmax in the network is the final vocabulary output projection.",
  "global_attention_layers_note": "",
  "kv_heads_note": "",
  "hidden_size_note": "",
  "head_dim_note": "",
  "param_count_B_note": "",
  "capability_notes": "MMLU (5-shot) 55.0; English avg 71.5 across LAMBADA/Hellaswag/PIQA/ARC/GLUE/WinoGrande/SciQ/MMLU (Table 3), ~matches Qwen2.5-3B (71.4) on English avg with <1/3 the training tokens, though MMLU alone (55.0) trails Qwen2.5-3B (65.7). Sets new 3B multilingual SoTA (Table 4 avg 61.1, beating Qwen2.5-3B 55.6, Llama3.2-3B 58.1). State-tracking (Sec 7.6, S5/A5 group multiplication, Merrill et al. setting): RWKV-7 needs fewer layers than Transformer/Mamba/S4 and provably recognizes any regular language with constant depth (beyond TC0); slightly weaker than classical RNNs but parallelizable. MAD benchmark (Table 7) best avg 79.3: In-Context Recall 100, Noisy Recall 100, Fuzzy Recall SoTA 43.2. MQAR (Table 6): 72.93% recall of 256 KV pairs at WKV state dim 8192. Passkey/long-context retrieval (Sec 7.5): perfect retrieval up to ~35,000 tokens despite 4k pretraining; after 128k fine-tuning reliable to ~30k, degrades ~50k. PG19 loss-vs-position (Fig 6): World-trained RWKV-7 loss rises beyond ~10k (overfitting to context length), restored by long-context fine-tuning.",
  "confidence": "high",
  "notes": "rho=0.0 (zero global-attention layers) — this is a PURE linear-attention RNN, the defining contrast to KV-cache transformers. Config.json: model_type rwkv7, attn=null, attn_mode='chunk' (chunked parallel training, not softmax attention), hidden_act sqrelu, head_dim 64, hidden_size 2560, num_hidden_layers 32, vocab_size 65536 (RWKV World tokenizer), max_position_embeddings 2048 (a default field; actual pretraining context is 4k per Sec 7.5, and the RNN supports unbounded inference context). kv_heads=40 derived as D/head_dim=2560/64 (paper states h=D/64, head_dim 64 for all World models; config num_heads=null). param_count_B from Table 15 exact param count 2,947,735,040. Trained on 3.119T-token RWKV World v3 (converted from RWKV-6 World v2.1 checkpoint then trained on full 3.1T + weighted subsample; total 5.6T tokens seen across stages, Table 2). HF repo RWKV/RWKV7-Goose-World3-2.9B-HF; also fla-hub/rwkv7-2.9B-world.",
  "sources": [
   {
    "url": "https://huggingface.co/RWKV/RWKV7-Goose-World3-2.9B-HF/raw/main/config.json",
    "supports": "num_hidden_layers=32, hidden_size=2560, head_dim=64, intermediate_size=10240, vocab_size=65536, attn=null, attn_mode=chunk, model_type=rwkv7, hidden_act=sqrelu, max_position_embeddings=2048"
   },
   {
    "url": "https://arxiv.org/abs/2503.14456",
    "supports": "abstract: constant memory + constant time per token, no KV cache, pure RNN; generalized delta rule with vector-valued gating + in-context learning rate + relaxed value replacement; 2.9B sets new 3B multilingual SoTA and matches 3B English SoTA; four models 0.19B-2.9B; submitted Mar 2025"
   },
   {
    "url": "https://arxiv.org/pdf/2503.14456",
    "supports": "Table 15: World3-2.9B L=32, D=2560, params 2,947,735,040, state size WKV+Shift 5,242,880+163,840; Appendix E: head size Dh=64, h=D/64 heads for all World models; Table 3 MMLU 55.0 / English avg 71.5; Table 4 multilingual avg 61.1; Table 6 MQAR; Table 7 MAD avg 79.3; Sec 7.5 4k pretraining and passkey retrieval to 35k; Sec 7.6 state tracking beyond TC0; Sec 6 seven released models"
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "RWKV7-Goose-World3-1.5B",
  "organization": "RWKV Project (Linux Foundation AI & Data) / BlinkDL; EleutherAI et al.",
  "release_date": "2025-03",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Generalized delta-rule recurrence (RWKV-7 time-mixing) with constant-size matrix-valued WKV state + token-shift state; vector-valued decay/gating, in-context learning rate, decoupled removal/replacement keys. Pure RNN, no KV cache.",
  "rho": 0,
  "total_layers": 24,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "hidden_size": 2048,
  "kv_heads": 32,
  "head_dim": 64,
  "context_length": 4096,
  "param_count_B": 1.527,
  "kv_mem_per_1M_GiB_bf16": 0,
  "kv_mem_method": "No KV cache (attn=null, zero global-attention layers) so growing-KV term = 0. Constant recurrent state per Table 15: total WKV + token-shift across all 24 layers = 3,145,728 + 98,304 = 3,244,032 elements ~= 6.2 MiB at bf16, fixed for any L. Per-layer WKV state = D*64 = 131,072 elements (32 heads x 64 x 64).",
  "attention_pattern": "Uniform stack of 24 RWKV-7 blocks: Time Mix (WKV recurrence, 32 heads x head_dim 64) + Channel Mix (Square-ReLU FFN, intermediate_size 8192, hidden_ratio 4.0). No self-attention layers.",
  "capability_notes": "English avg 67.6 (Table 3), beating Qwen2.5-1.5B (67.4) and SmolLM2-1.7B (66.6) with far fewer tokens; MMLU (5-shot) 43.3. Multilingual avg 58.0 (Table 4), strongest in 1.5B class. Passkey retrieval (Sec 7.5): perfect to 19,600 tokens, degrades beyond 20,600 despite 4k pretraining; after 128k fine-tuning reliable to ~29k, degrades ~40k. Same family state-tracking/MAD/MQAR properties as 2.9B.",
  "confidence": "high",
  "notes": "rho=0.0, pure linear-attention RNN. Config.json: num_hidden_layers=24, hidden_size=2048, head_dim=64, intermediate_size=8192, vocab_size=65536, attn=null, attn_mode=chunk, gate_low_rank_dim=256, hidden_act=sqrelu, max_position_embeddings=2048 (default field; true pretrain context 4k). kv_heads=32=2048/64 (paper h=D/64). param_count from Table 15 = 1,527,404,544. Trained on World v3 (converted from RWKV-6 World v2.1; ~5.6T tokens seen across stages). HF: RWKV/RWKV7-Goose-World3-1.5B-HF (also fla-hub/rwkv7-1.5B-world).",
  "sources": [
   {
    "url": "https://huggingface.co/RWKV/RWKV7-Goose-World3-1.5B-HF/raw/main/config.json",
    "supports": "num_hidden_layers=24, hidden_size=2048, head_dim=64, intermediate_size=8192, vocab_size=65536, attn=null, attn_mode=chunk, gate_low_rank_dim=256, max_position_embeddings=2048"
   },
   {
    "url": "https://arxiv.org/pdf/2503.14456",
    "supports": "Table 15: World3-1.5B L=24, D=2048, params 1,527,404,544, state 3,145,728+98,304; Appendix E h=D/64 head_dim 64; Table 3 English avg 67.6 / MMLU 43.3; Table 4 multilingual avg 58.0; Sec 7.5 passkey perfect to 19,600 tokens, 4k pretraining"
   },
   {
    "url": "https://arxiv.org/abs/2503.14456",
    "supports": "family: constant memory, no KV cache, pure RNN, generalized delta rule; released sizes incl. 1.5B"
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "RWKV7-Goose-World3-0.4B (World2.9-0.4B)",
  "organization": "RWKV Project (Linux Foundation AI & Data) / BlinkDL; EleutherAI et al.",
  "release_date": "2025-03",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Generalized delta-rule recurrence (RWKV-7 time-mixing) with constant-size matrix-valued WKV state + token-shift state. Pure RNN, no KV cache.",
  "rho": 0,
  "total_layers": 24,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "hidden_size": 1024,
  "kv_heads": 16,
  "head_dim": 64,
  "context_length": 4096,
  "param_count_B": 0.451,
  "kv_mem_per_1M_GiB_bf16": 0,
  "kv_mem_method": "No KV cache (attn=null). Constant recurrent state per Table 15: total WKV + token-shift across 24 layers = 1,572,864 + 49,152 = 1,622,016 elements ~= 3.1 MiB at bf16, fixed for any L. Per-layer WKV state = D*64 = 65,536 elements (16 heads x 64 x 64).",
  "attention_pattern": "Uniform stack of 24 RWKV-7 blocks: Time Mix (WKV recurrence, 16 heads x head_dim 64) + Channel Mix (Square-ReLU FFN, intermediate_size 4096, hidden_ratio 4.0). No self-attention layers.",
  "capability_notes": "English avg 57.1 (Table 3, RWKV7-World2.9-0.4B), MMLU (5-shot) 26.1; comparable to Qwen2.5-0.5B (57.9) at similar scale. Multilingual avg 52.0 (Table 4), best in <0.5B class. Same family pure-RNN constant-state, state-tracking and MAD/MQAR architectural properties.",
  "confidence": "high",
  "notes": "rho=0.0, pure linear-attention RNN. Config.json (RWKV/RWKV7-Goose-World3-0.4B-HF; HF card titles it RWKV7-Goose-World2.9-0.4B-HF, 0.450B params): num_hidden_layers=24, hidden_size=1024, head_dim=64, intermediate_size=4096, vocab_size=65536, attn=null, attn_mode=chunk, max_position_embeddings=2048 (default; true pretrain context 4k). kv_heads=16=1024/64. param_count from Table 15 (World3-0.4B) = 450,767,872. Trained from RWKV-5 World v1/v2 then World v3 (~3.1T tokens this stage; Table 2). Naming caveat: the 0.4B release is labeled World2.9 on its HF card but is the same model as paper Table 15 'RWKV7-World3-0.4B'.",
  "sources": [
   {
    "url": "https://huggingface.co/RWKV/RWKV7-Goose-World3-0.4B-HF/raw/main/config.json",
    "supports": "num_hidden_layers=24, hidden_size=1024, head_dim=64, intermediate_size=4096, vocab_size=65536, attn=null, attn_mode=chunk, max_position_embeddings=2048"
   },
   {
    "url": "https://huggingface.co/RWKV/RWKV7-Goose-World3-0.4B-HF",
    "supports": "repo exists; card name RWKV7-Goose-World2.9-0.4B-HF, parameter count 0.450B, trained on 3.119T tokens World v3"
   },
   {
    "url": "https://arxiv.org/pdf/2503.14456",
    "supports": "Table 15: World3-0.4B L=24, D=1024, params 450,767,872, state 1,572,864+49,152; Appendix E head_dim 64 h=D/64; Table 3 English avg 57.1 MMLU 26.1; Table 4 multilingual avg 52.0; Sec 6 World3-0.4B is a released model"
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "RWKV7-Goose-World3-0.1B",
  "organization": "RWKV Project (Linux Foundation AI & Data) / BlinkDL; EleutherAI et al.",
  "release_date": "2025-03",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Generalized delta-rule recurrence (RWKV-7 time-mixing) with constant-size matrix-valued WKV state + token-shift state. Pure RNN, no KV cache.",
  "rho": 0,
  "total_layers": 12,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 12,
  "hidden_size": 768,
  "kv_heads": 12,
  "head_dim": 64,
  "context_length": 4096,
  "param_count_B": 0.191,
  "kv_mem_per_1M_GiB_bf16": 0,
  "kv_mem_method": "No KV cache (attn=null). Constant recurrent state per Table 15: total WKV + token-shift across 12 layers = 589,824 + 18,432 = 608,256 elements ~= 1.16 MiB at bf16, fixed for any L. Per-layer WKV state = D*64 = 49,152 elements (12 heads x 64 x 64).",
  "attention_pattern": "Uniform stack of 12 RWKV-7 blocks: Time Mix (WKV recurrence, 12 heads x head_dim 64) + Channel Mix (Square-ReLU FFN, intermediate_size 3072, hidden_ratio 4.0). No self-attention layers.",
  "capability_notes": "This is the ~0.19B model the abstract refers to as the smallest of the four. English avg 50.5 (Table 3, RWKV7-0.1B), multilingual avg 47.5 (Table 4) beating SmolLM2-135M (44.9). MMLU near chance at this scale. Pure-RNN constant-state architectural fingerprint identical to larger siblings.",
  "confidence": "high",
  "notes": "rho=0.0, pure linear-attention RNN; this is the 'down to 0.19 billion parameters' model in the abstract (exact 191,034,624). Config.json: num_hidden_layers=12, hidden_size=768, head_dim=64, intermediate_size=3072, vocab_size=65536, attn=null, attn_mode=chunk, max_position_embeddings=2048 (default; true pretrain context 4k). kv_heads=12=768/64. param_count from Table 15 = 191,034,624. Trained from RWKV-5 World v1 then World v3 (Table 2, ~1.6T tokens total). HF: RWKV/RWKV7-Goose-World3-0.1B-HF.",
  "sources": [
   {
    "url": "https://huggingface.co/RWKV/RWKV7-Goose-World3-0.1B-HF/raw/main/config.json",
    "supports": "num_hidden_layers=12, hidden_size=768, head_dim=64, intermediate_size=3072, vocab_size=65536, attn=null, attn_mode=chunk, max_position_embeddings=2048"
   },
   {
    "url": "https://arxiv.org/pdf/2503.14456",
    "supports": "Table 15: World3-0.1B L=12, D=768, params 191,034,624, state 589,824+18,432; Appendix E head_dim 64 h=D/64; Table 3 English avg 50.5; Table 4 multilingual avg 47.5; abstract 0.19B smallest model"
   },
   {
    "url": "https://arxiv.org/abs/2503.14456",
    "supports": "four RWKV-7 models from 0.19B to 2.9B; pure RNN constant memory no KV cache"
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "RWKV7-Pile-1.4B",
  "organization": "RWKV Project (Linux Foundation AI & Data) / BlinkDL; EleutherAI et al.",
  "release_date": "2025-03",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Generalized delta-rule recurrence (RWKV-7 time-mixing) with constant-size matrix-valued WKV state + token-shift state. Pure RNN, no KV cache.",
  "rho": 0,
  "total_layers": 24,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "hidden_size": 2048,
  "kv_heads": 32,
  "head_dim": 64,
  "context_length": 4096,
  "param_count_B": 1.4,
  "kv_mem_per_1M_GiB_bf16": 0,
  "kv_mem_method": "No KV cache (RWKV-7 has zero global-attention layers); growing-KV term = 0. Constant recurrent state. Per-layer WKV state = D*64 = 131,072 elements assuming D=2048, head_dim 64 (32 heads); state size scales with L but is independent of sequence length. Exact total-state figure not separately tabulated for Pile models in the paper.",
  "attention_pattern": "Uniform stack of RWKV-7 blocks (Time Mix WKV recurrence + Square-ReLU Channel Mix); no self-attention layers. Pile variant uses GPT-NeoX-20B tokenizer (vocab 50304).",
  "capability_notes": "Trained from scratch on the 332B-token Pile dataset (clean comparison vs Mamba/Transformer baselines). RWKV7-Pile-1.47B appears on the English-benchmark Pareto plots (Fig 4) ahead of Mamba2-Pile-2.7B and RWKV4/5/6 1.5B at lower training FLOPs. Same pure-RNN constant-state, state-tracking architectural properties as the World models.",
  "confidence": "medium",
  "notes": "rho=0.0. Listed in Sec 6 as one of the seven released RWKV-7 models (RWKV7-Pile sizes 0.1B, 0.4B, 1.4B), trained from scratch on the Pile (332B tokens) with GPT-NeoX-20B tokenizer (V=50304). Layer/dim (L24, D2048) inferred from the World-1.5B sibling config sharing the same D=2048 class and the paper's convention h=D/64, head_dim 64; per-model Pile config.json was not directly fetched here, so total_layers/hidden_size/kv_heads are medium-confidence inferences. param_count ~1.4B is the paper's stated nominal size, not an exact count.",
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2503.14456",
    "supports": "Sec 6: seven released models incl. RWKV7-Pile of sizes 0.1B, 0.4B, 1.4B trained from scratch on Pile (332B tokens) with GPT-NeoX-20B tokenizer; Appendix E head_dim 64, h=D/64, Pile V=50304; Fig 4 RWKV7-Pile-1.47B benchmark point"
   },
   {
    "url": "https://huggingface.co/SmerkyG/RWKV7-Goose-0.4B-Pile-HF/blob/main/config.json",
    "supports": "existence of RWKV7 Pile-trained checkpoints (e.g. 0.4B-Pile) with rwkv7 model_type and attn=null"
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "RWKV7-Pile-0.4B",
  "organization": "RWKV Project (Linux Foundation AI & Data) / BlinkDL; EleutherAI et al.",
  "release_date": "2025-03",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Generalized delta-rule recurrence (RWKV-7 time-mixing) with constant-size matrix-valued WKV state + token-shift state. Pure RNN, no KV cache.",
  "rho": 0,
  "total_layers": 24,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "hidden_size": 1024,
  "kv_heads": 16,
  "head_dim": 64,
  "context_length": 4096,
  "param_count_B": 0.4,
  "kv_mem_per_1M_GiB_bf16": 0,
  "kv_mem_method": "No KV cache (zero global-attention layers); growing-KV term = 0. Constant recurrent state; per-layer WKV state = D*64 = 65,536 elements (16 heads x 64 x 64), independent of sequence length.",
  "attention_pattern": "Uniform stack of RWKV-7 blocks (Time Mix WKV recurrence + Square-ReLU Channel Mix); no self-attention layers. GPT-NeoX-20B tokenizer (vocab 50304).",
  "capability_notes": "Pile-trained baseline checkpoint (SmerkyG/RWKV7-Goose-0.4B-Pile-HF) for controlled comparison against Mamba/DeltaNet/Transformer on the Pile. Pure-RNN constant-state architecture identical to World siblings.",
  "confidence": "medium",
  "notes": "rho=0.0. One of the three RWKV7-Pile releases (Sec 6). L24/D1024 inferred from the World-0.4B sibling sharing the same dimension class and the h=D/64 convention; not directly verified from the Pile-0.4B config.json in this session. Pile uses GPT-NeoX-20B tokenizer (V=50304). param_count ~0.4B nominal.",
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2503.14456",
    "supports": "Sec 6: RWKV7-Pile sizes 0.1B/0.4B/1.4B trained on Pile (332B) with GPT-NeoX-20B tokenizer; Appendix E head_dim 64, h=D/64, Pile V=50304"
   },
   {
    "url": "https://huggingface.co/SmerkyG/RWKV7-Goose-0.4B-Pile-HF/blob/main/config.json",
    "supports": "existence of RWKV7-Goose-0.4B-Pile checkpoint with rwkv7 architecture, attn=null"
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "RWKV7-Pile-0.1B",
  "organization": "RWKV Project (Linux Foundation AI & Data) / BlinkDL; EleutherAI et al.",
  "release_date": "2025-03",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Generalized delta-rule recurrence (RWKV-7 time-mixing) with constant-size matrix-valued WKV state + token-shift state. Pure RNN, no KV cache.",
  "rho": 0,
  "total_layers": 12,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 12,
  "hidden_size": 768,
  "kv_heads": 12,
  "head_dim": 64,
  "context_length": 4096,
  "param_count_B": 0.168,
  "kv_mem_per_1M_GiB_bf16": 0,
  "kv_mem_method": "No KV cache (zero global-attention layers); growing-KV term = 0. Constant recurrent state; per-layer WKV state = D*64 = 49,152 elements (12 heads x 64 x 64), independent of sequence length.",
  "attention_pattern": "Uniform stack of RWKV-7 blocks (Time Mix WKV recurrence + Square-ReLU Channel Mix); no self-attention layers. GPT-NeoX-20B tokenizer (vocab 50304).",
  "capability_notes": "Smallest Pile-trained baseline (~168M). Appears as 'RWKV7-Pile 168M' on PG19 loss-vs-position plot (Fig 5) with lower loss than RWKV4/5/6 and Mamba/Mamba2 130M baselines across positions to 32k. Pure-RNN constant-state architecture.",
  "confidence": "medium",
  "notes": "rho=0.0. One of the three RWKV7-Pile releases (Sec 6); referred to as 'RWKV7-Pile 168M' in Fig 5. L12/D768 inferred from the World-0.1B sibling (same dimension class, h=D/64); not directly verified from a Pile-0.1B config.json this session. param_count ~0.168B (nominal '0.1B' / 168M).",
  "sources": [
   {
    "url": "https://arxiv.org/pdf/2503.14456",
    "supports": "Sec 6: RWKV7-Pile sizes 0.1B/0.4B/1.4B on Pile (332B) with GPT-NeoX-20B tokenizer; Fig 5 'RWKV7 168M Pile' PG19 loss curve; Appendix E head_dim 64, h=D/64, Pile V=50304"
   },
   {
    "url": "https://huggingface.co/SmerkyG/RWKV7-Goose-0.1B-World2.8-HF/blob/main/config.json",
    "supports": "existence of small RWKV7-Goose 0.1B checkpoints with rwkv7 model_type and attn=null"
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "ARWKV-7B-Preview-0.1",
  "organization": "RWKV community (RWKV-Red-Team; Yueyu Lin et al.)",
  "release_date": "2025-01",
  "family_type": "pure-linear-attn",
  "state_mechanism": "RWKV-7 time mixing ('Goose'): a per-layer matrix-valued recurrent state with dynamic/expressive state evolution. State update Eq.3: State_t = State_{t-1}(diag(w_t) - k_hat^T (a ⊙ k_hat)) + v_t^T · k_tilde, where 'a' is an in-context learning rate. Constant-size state per layer (head_size 64 x 64 per WKV head), independent of sequence length. No softmax attention, no KV cache; fully O(n) inference with constant VRAM.",
  "rho": 0,
  "confidence": "high",
  "total_layers": 28,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 28,
  "hidden_size": 3584,
  "kv_heads": null,
  "head_dim": 64,
  "param_count_B": 7,
  "context_length": 2048,
  "kv_mem_per_1M_GiB_bf16": 0,
  "kv_mem_method": "ARWKV-7B has ZERO full-softmax (Theta(L)-growing) attention layers: the paper states 'we just replace self-attention in every layer with RWKV-7 time mixing module' and the model card states 'No self-attention, fully O(n)'. Therefore the KV cache that grows with sequence length is 0 GiB/1M tokens. Memory is instead a fixed-size recurrent WKV state per layer (matrix-valued state, head_size=64 so each of 56 WKV heads carries a 64x64 state), which is constant in L and does NOT scale with context length. The standard KV_bytes formula with global_attention_layers=0 yields exactly 0. The config.json fields num_attention_heads=28 / num_key_value_heads=4 / rope_theta are vestigial, inherited from the Qwen2.5 config skeleton by the RwkvHybrid wrapper; the actual sequence mixer is RWKV-7 (head_size=64), and the paper explicitly says only RMSNorm and SwiGLU are kept from Qwen while GQA, RoPE and QKV-bias are removed.",
  "attention_pattern": "Uniform: all 28 decoder layers use RWKV-7 time mixing as the token/sequence mixer (replacing Qwen2.5's GQA softmax attention). No global, sliding-window, or full-attention layers anywhere. Channel-mixing / FFN is Qwen2.5's SwiGLU MLP (intermediate_size 18944), kept and (in the released preview) frozen during distillation.",
  "state_mechanism_detail": "",
  "global_attention_layers_note": "",
  "kv_mem_per_1M_GiB_bf16_note": "",
  "rho_note": "rho = global_attention_layers/total_layers = 0/28 = 0.0. This is a PURE linear-attention (RNN) model: there are no global softmax attention layers and no sliding-window layers, so the Theta(L) KV-growth term is exactly zero. This is fundamentally different from hybrid models that retain a fraction of full-attention layers.",
  "kv_heads_note": "",
  "head_dim_note": "",
  "hidden_size_note": "",
  "param_count_B_note": "",
  "context_length_note": "",
  "capability_notes": "Distilled from Qwen2.5-7B-Instruct via 3-stage knowledge distillation (Stage1: time-mixing/attention alignment, ~4B tokens, 18h on 8xH800 @ ctx2048; Stage2: word-level KL-divergence distillation; Stage3: SFT for context-length extension; token budgets cited as 20M/40M/770M across stages). Released preview is stage-2 only (no SFT/DPO), context limited to 2048. Benchmarks (Table 1, base ARWKV column = no-gate/frozen-MLP variant, stage-2): MMLU 62.41, SQuAD 40.05, WinoGrande 68.67, GSM8K 39.95, IFEval 52.16, ARC-C 52.22. Teacher Qwen2.5-7B-Instruct for comparison: MMLU 71.72, GSM8K 82.34, WinoGrande 71.35, ARC-C 54.86, IFEval 73.62, SQuAD 47.89. Variant ablations (active-MLP / w-gate-active-MLP / from-32B) show MMLU 58.22/64.77/61.78 and GSM8K 51.93/47.99/43.44. Short-context MMLU (62.4) and ARC-C (52.2) are close to the dense teacher; GSM8K and IFEval degrade more. Capability thesis: RWKV-7 has wider transition-matrix eigenvalues and demonstrates STRONGER STATE-TRACKING than Transformers (cites Merrill et al. 2024, Grazzi et al. 2024); RWKV-7 0.1B achieves perfect 16k passkey retrieval. No published RULER / needle-in-haystack / many-shot-ICL numbers for ARWKV-7B itself (preview trained only at ctx 2048).",
  "notes": "Config.json (RWKV-Red-Team/ARWKV-7B-Preview-0.1): architectures=['RwkvHybridForCausalLM'], model_type='rwkv_hybrid', wkv_version=7, num_hidden_layers=28, hidden_size=3584, head_size=64, head_size_divisor=8, intermediate_size=18944 (SwiGLU/silu), vocab_size=152064, max_position_embeddings=32768, rms_norm_eps=1e-6, wkv_has_gate=true, wkv_has_group_norm=false, sliding_window=null, use_sliding_window=false. Despite model_type='rwkv_hybrid' and 'RwkvHybridForCausalLM' class name (the codebase supports configurable hybrid mixes), THIS released checkpoint is fully pure: every layer is RWKV-7 (paper: 'replace self-attention in every layer'; card: 'No self-attention, fully O(n)'). 56 WKV heads (hidden_size 3584 / head_size 64). head_dim reported as 64 = RWKV-7 head_size (NOT a softmax-attention head dim). kv_heads left null because the model has no KV cache; the config's num_key_value_heads=4 is a vestigial Qwen field and does not describe any active attention. Note config wkv_has_gate=true whereas the paper's base 'ARWKV' column is the no-gate/frozen-MLP variant; the gated+active-MLP variant (ARWKV-G-M) scored higher (MMLU 64.77). param_count ~7B (matches Qwen2.5-7B backbone reuse; not separately stated as exact). Related family members not separately reported here: ARWKV-R1-7B, ARWKV-R1-1B5 (reasoning-distilled variants), and QRWKV6-32B/QRWKV7-7B (RWKV-6/7 conversions by recursal). arXiv:2501.15570 v1 submitted 2025-01-26; described as ongoing/continuously-updated work.",
  "sources": [
   {
    "url": "https://huggingface.co/RWKV-Red-Team/ARWKV-7B-Preview-0.1/raw/main/config.json",
    "supports": "Primary config.json (gold): num_hidden_layers=28, hidden_size=3584, head_size=64, intermediate_size=18944, vocab_size=152064, max_position_embeddings=32768, model_type=rwkv_hybrid, architectures=RwkvHybridForCausalLM, wkv_version=7, wkv_has_gate=true, wkv_has_group_norm=false, sliding_window=null, num_key_value_heads=4, num_attention_heads=28"
   },
   {
    "url": "https://arxiv.org/abs/2501.15570",
    "supports": "Paper identity, authorship (RWKV community), thesis 'pretrain is not what we need', RNN-Attention model born from Transformer (Qwen2.5), state-tracking claim, RWKV-7 basis, submission date 2025-01-26"
   },
   {
    "url": "https://arxiv.org/pdf/2501.15570",
    "supports": "Architecture text: 'We only keep RMSnorm and SwiGLU activation and replace the rest with rwkv-7 attention'; 'we just replace self-attention in every layer with RWKV-7 time mixing module' (=> zero global attention, rho=0); RWKV-7 matrix-valued state Eq.3; RoPE/GQA/QKV-bias removed; training ctx 2048 on H800; 3-stage distillation token budgets (20M/40M/770M); stronger state-tracking & 16k passkey retrieval claims; Table 1 benchmarks (MMLU 62.41/71.72, GSM8K 39.95/82.34, WinoGrande 68.67/71.35, ARC-C 52.22/54.86, IFEval 52.16/73.62, SQuAD 40.05/47.89) and ablation columns"
   },
   {
    "url": "https://huggingface.co/RWKV-Red-Team/ARWKV-7B-Preview-0.1",
    "supports": "Model card: 'RWKV-7 Time Mixing + SwiGLU', 'No self-attention, fully O(n)', replaces Grouped Query Attention with RWKV-7 Time Mixing, constant VRAM, single-GPU trainability, training context 2048, stage-2 only (no SFT/DPO), FP16 inference ~16GB"
   }
  ],
  "year_dec": 2025.0416666666667
 },
 {
  "name": "QRWKV-72B (Qwerky-72B / QRWKV6-72B-Instruct)",
  "organization": "Recursal AI / Featherless AI / EleutherAI (RADLADS)",
  "release_date": "2025-03",
  "family_type": "pure-linear-attn",
  "state_mechanism": "RWKV6 ('RAD-RWKV6' / 'RADFinch') time-mixing: purely recurrent linear-attention with a constant-size recurrent state (WKV state) replacing every softmax self-attention block. Per-channel data-dependent decay (token-shift LoRA rank 160, decay LoRA rank 128). No KV cache that grows with sequence length.",
  "rho": 0,
  "confidence": "high",
  "context_length": 131072,
  "total_layers": 80,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 80,
  "hidden_size": 8192,
  "kv_heads": 8,
  "head_dim": 128,
  "param_count_B": 72,
  "kv_mem_method": "All 80 layers are RWKV6 linear-attention (constant recurrent state); zero full-softmax attention layers, so the Theta(L)-growing KV cache is exactly 0 GiB per 1M tokens. config.json sets use_sliding_window=false; the num_attention_heads=64 / num_key_value_heads=8 / head_dim=128 fields are vestigial Qwen2 metadata and are NOT used as a growing KV cache by the rwkv6qwen2 model_type. Vendor reports ~1 GiB additional VRAM per request total, independent of context length (constant state).",
  "kv_mem_per_1M_GiB_bf16": 0,
  "attention_pattern": "No softmax attention. Every layer is an RWKV6 linear-attention (recurrent) time-mixing block with constant state; effectively a pure RNN decoder. Inherits RoPE theta=1e6 metadata from Qwen2.5 but attention is replaced by RWKV time-mix.",
  "capability_notes": "Pure RNN/linear-attention SoTA. lm-eval (model card, 0-shot): MMLU 0.7746, ARC-C 0.6382, ARC-E 0.8443, HellaSwag 0.8573, LAMBADA 0.7539, PIQA 0.8248, Winogrande 0.7956, SciQ 0.9670. Paper Table 3 vs Qwen2.5-72B-Instruct teacher: MMLU 0.775 vs 0.834 (largest regression), LAMBADA 0.754 vs 0.751, ARC-C 0.638 vs 0.632, ARC-E 0.865 vs 0.859, HellaSwag 0.857 vs 0.874, PIQA 0.825 vs 0.836, Winogrande 0.796 vs 0.763. Short-context reasoning/MMLU roughly on par with the dense teacher (MMLU ~6pts lower). NO long-context fingerprint published: paper and blogs report NO RULER, needle-in-haystack, or many-shot ICL scores; conversion training was limited to 8k ctx (blog) / 16384 ctx step-3 fine-tune (paper). max_position_embeddings=131072 is inherited from Qwen2.5 config and is NOT validated by any long-context eval — likely a recall ceiling typical of constant-state linear models. This unverified-long-context gap is directly relevant to CCH R2/R3.",
  "notes": "Flagship of the RADLADS family; largest attention-free / pure-RNN LLM at release. Converted from Qwen2.5-72B-Instruct using RADLADS protocol with only 350-700M tokens (<0.005% of teacher token budget), cost <$2,000. Architecture = RAD-RWKV6 'RADFinch'. config.json: architectures=RWKV6Qwen2ForCausalLM, model_type=rwkv6qwen2, num_hidden_layers=80, hidden_size=8192, intermediate_size=29568, vocab_size=152064, lora_rank_tokenshift=160, lora_rank_decay=128, torch_dtype=bf16. NO RAD-RWKV7 (RADGoose) 72B was released (RWKV7 showed reduced training stability at 32B+). Originally branded 'Qwerky-72B', renamed QRWKV-72B. Apache-2.0 code but weights under Qwen license. rho=0 because the model is fully attention-free (this is the defining property, not a sliding-window edge case).",
  "sources": [
   {
    "url": "https://huggingface.co/featherless-ai/QRWKV-72B/raw/main/config.json",
    "supports": "total_layers=80, hidden_size=8192, num_attention_heads=64, num_key_value_heads=8, head_dim=128 (8192/64), intermediate_size=29568, vocab_size=152064, max_position_embeddings=131072, model_type=rwkv6qwen2, architectures=RWKV6Qwen2ForCausalLM, use_sliding_window=false, lora_rank_tokenshift=160, lora_rank_decay=128, bf16"
   },
   {
    "url": "https://arxiv.org/abs/2505.03005",
    "supports": "RADLADS protocol; converted from Qwen2.5 7B/32B/72B; 350-700M tokens, <0.005% of teacher; <$2000 for 72B; two RWKV variants RAD-RWKV6/RAD-RWKV7; weights Apache-2.0 except 72B under Qwen license"
   },
   {
    "url": "https://arxiv.org/html/2505.03005v1",
    "supports": "Confirms purely recurrent attention-replacement (no softmax, no sliding-window retained = rho 0); Table 3 benchmark comparison vs Qwen2.5-72B-Instruct teacher (MMLU 0.775 vs 0.834, etc.); QRWKV6-72B-Instruct is RAD-RWKV6; no RAD-RWKV7 72B"
   },
   {
    "url": "https://huggingface.co/featherless-ai/QRWKV-72B",
    "supports": "Model card benchmarks (MMLU 0.7746, ARC-C 0.6382, ARC-E 0.8443, HellaSwag 0.8573, LAMBADA 0.7539, PIQA 0.8248, Winogrande 0.7956, SciQ 0.9670); RWKV linear-attention variant of Qwen2.5-72B"
   },
   {
    "url": "https://substack.recursal.ai/p/qwerky-72b-and-32b-training-large",
    "supports": "Announcement dated March 24, 2025; attention-free, no KV cache; training limited to 8k context length (long-context not validated)"
   },
   {
    "url": "https://featherless.ai/models/featherless-ai/QRWKV-72B",
    "supports": "~1GB additional VRAM per request excluding model weights, regardless of context length (constant state)"
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "Qwerky-QwQ-32B (QRWKV6-32B, from Qwen2.5/QwQ-32B)",
  "organization": "Recursal AI / Featherless AI / EleutherAI (RADLADS)",
  "release_date": "2025-03",
  "family_type": "pure-linear-attn",
  "state_mechanism": "RWKV6 ('RAD-RWKV6' / 'RADFinch') time-mixing: purely recurrent linear-attention with constant recurrent state replacing every softmax attention block. token-shift LoRA rank 128, decay LoRA rank 128.",
  "rho": 0,
  "confidence": "high",
  "context_length": 131072,
  "total_layers": 64,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 64,
  "hidden_size": 5120,
  "kv_heads": 8,
  "head_dim": 128,
  "param_count_B": 32,
  "kv_mem_method": "All 64 layers are RWKV6 linear-attention (constant state); zero full-softmax layers, so Theta(L)-growing KV cache = 0 GiB per 1M tokens. config.json use_sliding_window=false; num_attention_heads=40 / num_key_value_heads=8 are vestigial Qwen2 metadata not used as a growing KV cache.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "attention_pattern": "No softmax attention; every layer is an RWKV6 recurrent linear-attention time-mixing block (constant state). Pure RNN decoder.",
  "capability_notes": "RAD-RWKV6 conversion of the QwQ-32B reasoning model into a pure RNN. Paper reports QRWKV6-32B / QwQ-32B conversions among released models. As with the 72B, no RULER/needle-in-haystack/long-context eval is published; short-context benchmarks close to teacher with the usual MMLU regression. RAD-RWKV7 (RADGoose) was noted to have reduced training stability at 32B+, so the released 32B is RWKV6.",
  "notes": "config.json (featherless-ai/Qwerky-QwQ-32B): architectures=RWKV6Qwen2ForCausalLM, model_type=rwkv6qwen2, num_hidden_layers=64, hidden_size=5120, num_attention_heads=40, num_key_value_heads=8, head_dim=128, intermediate_size=27648, vocab_size=152064, max_position_embeddings=131072, lora_rank_tokenshift=128, lora_rank_decay=128, use_sliding_window=false, bf16. Converted from Qwen2.5-32B family (QwQ-32B reasoning variant) via RADLADS with 350-700M tokens. rho=0 (fully attention-free). head_dim=128 computed as 5120/40; confirmed consistent with kv_heads metadata.",
  "sources": [
   {
    "url": "https://huggingface.co/featherless-ai/Qwerky-QwQ-32B/raw/main/config.json",
    "supports": "total_layers=64, hidden_size=5120, num_attention_heads=40, num_key_value_heads=8, head_dim=128 (5120/40), intermediate_size=27648, vocab_size=152064, model_type=rwkv6qwen2, architectures=RWKV6Qwen2ForCausalLM, use_sliding_window=false, lora_rank_tokenshift=128, lora_rank_decay=128, max_position_embeddings=131072, bf16"
   },
   {
    "url": "https://arxiv.org/html/2505.03005v1",
    "supports": "QRWKV6-32B-Instruct and QwQ-32B conversions listed; purely recurrent (rho 0); RAD-RWKV7 reduced stability at 32B+ so 32B release is RWKV6; 350-700M conversion tokens"
   },
   {
    "url": "https://substack.recursal.ai/p/qwerky-72b-and-32b-training-large",
    "supports": "32B announced alongside 72B March 24, 2025; attention-free, no KV cache; training context limited (long-context not validated)"
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "QRWKV6-7B (Qwerky-7B, from Qwen2.5-7B)",
  "organization": "Recursal AI / Featherless AI / EleutherAI (RADLADS)",
  "release_date": "2025-05",
  "family_type": "pure-linear-attn",
  "state_mechanism": "RWKV6 ('RAD-RWKV6' / 'RADFinch') time-mixing: purely recurrent linear-attention with constant recurrent state replacing every softmax attention block. token-shift LoRA rank 96, decay LoRA rank 96; use_rope=false, use_tokenshift=true.",
  "rho": 0,
  "confidence": "high",
  "context_length": 131072,
  "total_layers": 28,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 28,
  "hidden_size": 3584,
  "kv_heads": 4,
  "head_dim": 128,
  "param_count_B": 7.6,
  "kv_mem_method": "All 28 layers are RWKV6 linear-attention (constant state); zero full-softmax layers, so Theta(L)-growing KV cache = 0 GiB per 1M tokens. config.json use_rope=false, use_sliding_window=false; num_attention_heads=28 / num_key_value_heads=4 are vestigial Qwen2 metadata, not a growing KV cache.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "attention_pattern": "No softmax attention; every layer is an RWKV6 recurrent linear-attention time-mixing block (constant state). use_rope=false (RoPE removed in favor of RWKV token-shift/decay). Pure RNN decoder.",
  "capability_notes": "Smallest released RADLADS conversion (from Qwen2.5-7B). Released in both Base and Instruct forms; a RAD-RWKV7 ('RADGoose') 7B (QRWKV7-7B-Instruct) was also released and the paper notes a QRWKV7-7B distilled from the 72B teacher. RWKV7 7B is the main RADGoose release since RWKV7 showed instability at 32B+. No long-context/RULER evals published; short-context benchmarks near the 7B teacher.",
  "notes": "config.json (recursal/QRWKV6-7B-Instruct): architectures=RWKV6Qwen2ForCausalLM, model_type=rwkv6qwen2, num_hidden_layers=28, hidden_size=3584, num_attention_heads=28, num_key_value_heads=4, head_dim=128 (3584/28), intermediate_size=18944, vocab_size=152064, lora_rank_tokenshift=96, lora_rank_decay=96, balance_state=true, gate_rank_type=1, use_rope=false, use_tokenshift=true, use_sliding_window=false, bf16. param_count ~7.6B (Qwen2.5-7B base). rho=0 (fully attention-free). NOTE: a separate RAD-RWKV7 'RADGoose' 7B variant (QRWKV7-7B-Instruct) exists with the same pure-linear-attn / rho=0 property but a different (RWKV7) state update; not separately enumerated here as its config follows the same constant-state, attention-free pattern.",
  "sources": [
   {
    "url": "https://huggingface.co/recursal/QRWKV6-7B-Instruct/raw/main/config.json",
    "supports": "total_layers=28, hidden_size=3584, num_attention_heads=28, num_key_value_heads=4, head_dim=128 (3584/28), intermediate_size=18944, vocab_size=152064, model_type=rwkv6qwen2, use_rope=false, use_tokenshift=true, use_sliding_window=false, lora_rank_tokenshift=96, lora_rank_decay=96, balance_state=true, bf16"
   },
   {
    "url": "https://arxiv.org/abs/2505.03005",
    "supports": "7B/32B/72B conversions from Qwen2.5; both RAD-RWKV6 and RAD-RWKV7 7B released; 350-700M tokens; published May 2025"
   },
   {
    "url": "https://huggingface.co/recursal/QRWKV7-7B-Instruct",
    "supports": "Existence of the RAD-RWKV7 (RADGoose) 7B variant from the same family"
   }
  ],
  "year_dec": 2025.375
 },
 {
  "name": "Based-360m",
  "organization": "Hazy Research (Stanford)",
  "release_date": "2024-03",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Hybrid of three layer types: (1) Taylor-feature linear attention (global mixing via a fixed-size recurrent KV-state, NOT growing softmax KV), (2) short sliding-window softmax attention (window-bounded KV), (3) gated short convolution (BaseConv). NO full/unbounded softmax attention anywhere.",
  "rho": 0,
  "confidence": "high",
  "context_length": 2048,
  "total_layers": 27,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 5,
  "linear_or_ssm_layers": 5,
  "hidden_size": 1024,
  "kv_heads": 16,
  "head_dim": 64,
  "param_count_B": 0.36,
  "attention_pattern": "Per config.json (n_layer=27): linear-attention (Taylor) layers at indices [1,6,11,16,21]; sliding-window attention (window_size=128, causal) at indices [2,7,12,17,22]; the remaining 17 layers are BaseConv gated convolution (kernel_size=3, expand_proj=4). Repeating period-5 motif: {conv, linear-attn, sliding-attn, conv, conv}. No full softmax attention layers.",
  "kv_mem_method": "Per the prompt's strict definition, global_attention_layers = number of FULL unbounded softmax layers whose KV grows Theta(L). Based has ZERO such layers, so the Theta(L)-growing KV = 2*0*kv_heads*head_dim*2*1e6/1024^3 = 0.0 GiB per 1M tokens. The 5 sliding-window layers (w=128) have a CONSTANT (window-bounded) KV that does NOT grow with sequence length: 2*5 layers*16 heads*64 head_dim*2 bytes*128 window = ~2.5 MiB total, independent of L. The 5 linear-attention layers carry a fixed-size recurrent state (feature_dim d'=16 -> 2nd-order Taylor feature size ~ d'^2 per head), also independent of L. Thus Based's memory is O(1) in L, not Theta(L).",
  "kv_mem_per_1M_GiB_bf16": 0,
  "global_attention_layers_note": null,
  "capability_notes": "Recall-intensive downstream tasks (paper Table 1, but these are reported at the 1.3b/50b scale; 360m is the smaller research checkpoint). General fingerprint of the Based family: matches Mamba in perplexity (Pile) while Pareto-dominating it on recall vs throughput. Paper states both Based and Mamba still UNDERPERFORM the strongest full-attention Transformer baseline on recall, sometimes by large margins -> short/recall quality NOT fully on par with dense softmax peers. No RULER / needle-in-haystack numbers published for Based (trained at only 2048 context). Trained on the Pile, up to 50b tokens.",
  "notes": "FLAG: This is a sliding-window-+-linear-attention model with NO global softmax attention. rho (global-softmax-share) = 0/27 = 0.0. The combined (sliding+global) attention share = 5/27 = 0.185 (~18.5%); linear-attn share = 5/27 = 0.185; conv share = 17/27 = 0.63. This matches the paper's stated design target of ~20% linear attention, ~20% sliding window attention, ~60% gated convolution. KV does not grow with L. Config: model_type gpt2, swiglu/rms_norm, vocab 50257, tie_word_embeddings, rotary_emb_fraction=1, feature_map=TaylorExp(input_dim=16). The +10.36 recall figure cited in the task is specifically the 1.3b/50b-token result vs Mamba; the abstract's +6.22 is the average across recall-intensive tasks.",
  "sources": [
   {
    "url": "https://huggingface.co/hazyresearch/based-360m/raw/main/config.json",
    "supports": "total_layers=27 (n_layer), hidden_size=1024 (n_embd), n_head=16, vocab_size=50257; alt_mixer_layers=[1,6,11,16,21] LinearAttention TaylorExp feature_dim=16; alt_mixer_2_layers=[2,7,12,17,22] SlidingAttention window_size=128 causal; default mixer BaseConv kernel 3 expand 4; swiglu, rms_norm, model_type gpt2; head_dim=1024/16=64"
   },
   {
    "url": "https://arxiv.org/abs/2402.18668",
    "supports": "Based architecture = linear attention (Taylor) applied globally + exact softmax attention applied locally in small sliding windows; trained up to 1.3b params; matches Mamba perplexity; 24x throughput vs FlashAttention-2; +6.22 avg recall points vs sub-quadratic baselines"
   },
   {
    "url": "https://arxiv.org/html/2402.18668",
    "supports": "Layer composition ~20% linear attention, ~20% sliding window attention, ~60% gated convolution; window w<=128 (64-128 tokens); Taylor feature dim d'=16; Based does NOT use full softmax attention layers; +10.36 accuracy points over Mamba at 1.3b/50b tokens; both Based and Mamba underperform strongest Transformer baseline on recall"
   },
   {
    "url": "https://hazyresearch.stanford.edu/blog/2024-03-03-based",
    "supports": "Tiny window sizes (e.g. 64 in experiments); Taylor approximation feature map with KV state held in-thread-register at feature dim d'=16; 24x higher generation throughput than FlashAttention-2; outperforms Mamba by 6.22 accuracy points on recall-intensive tasks"
   }
  ],
  "year_dec": 2024.2083333333333
 },
 {
  "name": "Based-1.3b (50b tokens)",
  "organization": "Hazy Research (Stanford)",
  "release_date": "2024-03",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Hybrid of three layer types: (1) Taylor-feature linear attention (global mixing via fixed-size recurrent KV-state, NOT growing softmax KV), (2) short sliding-window softmax attention (window-bounded KV), (3) gated short convolution (BaseConvWithSiLU4). NO full/unbounded softmax attention anywhere.",
  "rho": 0,
  "confidence": "high",
  "context_length": 2048,
  "total_layers": 36,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 7,
  "linear_or_ssm_layers": 7,
  "hidden_size": 1792,
  "kv_heads": 16,
  "head_dim": 112,
  "param_count_B": 1.3,
  "attention_pattern": "Per config.json (n_layer=36): linear-attention (Taylor, feature_dim=16, num_heads=16, num_key_value_heads=16) at indices [1,6,11,16,21,27,33] (7 layers); sliding-window attention (SlidingsMHA, causal) at indices [2,7,12,17,22,28,34] (7 layers); remaining 22 layers BaseConvWithSiLU4 (kernel 3, expand_proj=4). No full softmax attention.",
  "kv_mem_method": "global_attention_layers = 0 (no unbounded softmax layers), so Theta(L)-growing KV = 2*0*16*112*2*1e6/1024^3 = 0.0 GiB per 1M tokens. The 7 sliding-window layers carry CONSTANT window-bounded KV (does not grow with L): at w=128 (the hazyresearch/based-1.3b config) = 2*7*16*112*2*128 bytes = ~6.1 MiB total; the 7 linear-attention layers carry fixed-size recurrent state (Taylor feature_dim d'=16). Memory is O(1) in L.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "global_attention_layers_note": null,
  "capability_notes": "This is the headline recall result checkpoint. Paper Table 1 at 1.3b / 50b tokens: SWDE 64.45% (vs Mamba 52.75%), FDA 30.40% (vs Mamba 18.51%), SQUAD 41.62 F1 (vs Mamba 35.92). +10.36 accuracy points over Mamba on recall-intensive tasks at this scale. Matches Mamba on Pile perplexity. 24x higher generation throughput than FlashAttention-2 (1024-token generation). Trained 2048 context; no RULER/needle published. Caveat: still underperforms the strongest full-attention Transformer on recall.",
  "notes": "FLAG: sliding-window-+-linear-attention model with NO global softmax attention. rho (global-softmax-share) = 0/36 = 0.0. Combined attention share = 7/36 = 0.194 (~19.4%); linear-attn share 7/36 = 0.194; conv 22/36 = 0.611 -> matches paper's ~20/20/60 design. NOTE on window size: the hazyresearch/based-1.3b config.json specifies window_size=128; the sibling hazyresearch/based-1b and based-1b-50b configs (same 36-layer/1792-dim architecture) specify window_size=256. head_dim=1792/16=112. The 'based-1b' and 'based-1.3b' checkpoints share identical n_layer/n_embd/n_head; the ~1.3b figure is the full param count, '1b' is a rounded label.",
  "sources": [
   {
    "url": "https://huggingface.co/hazyresearch/based-1.3b/raw/main/config.json",
    "supports": "total_layers=36 (n_layer), hidden_size=1792 (n_embd), n_head=16; alt_mixer_layers=[1,6,11,16,21,27,33] LinearAttention feature_dim=16 feature_name=taylor_exp num_key_value_heads=16; alt_mixer_2_layers=[2,7,12,17,22,28,34] SlidingsMHA window_size=128 causal; mixer BaseConvWithSiLU4; head_dim=1792/16=112; swiglu, rms_norm"
   },
   {
    "url": "https://huggingface.co/hazyresearch/based-1b/raw/main/config.json",
    "supports": "Identical 36-layer/1792-dim architecture; same alt_mixer_layers and alt_mixer_2_layers; window_size=256 in this checkpoint (vs 128 in based-1.3b); feature_dim=16"
   },
   {
    "url": "https://huggingface.co/hazyresearch/based-1b-50b/raw/main/config.json",
    "supports": "Same 36-layer/1792-dim architecture; alt_mixer_layers=[1,6,11,16,21,27,33], alt_mixer_2_layers=[2,7,12,17,22,28,34]; LinearAttention TaylorExp input_dim=16 parallel_implementation fla_parallel; SlidingAttention window_size=256; vocab_size=50257"
   },
   {
    "url": "https://arxiv.org/html/2402.18668",
    "supports": "Layer composition ~20% linear attn / ~20% sliding window / ~60% gated conv; +10.36 accuracy points over Mamba at 1.3b/50b; SWDE 64.45 vs 52.75, FDA 30.40 vs 18.51, SQUAD 41.62 vs 35.92 F1; window w<=128 (64-128 tokens); Taylor feature dim d'=16; no full softmax attention; both Based and Mamba underperform strongest Transformer on recall"
   },
   {
    "url": "https://arxiv.org/abs/2402.18668",
    "supports": "Trained language models up to 1.3b params; matches Mamba perplexity; 24x throughput vs FlashAttention-2 on 1024-token generation; +6.22 avg recall points"
   }
  ],
  "year_dec": 2024.2083333333333
 },
 {
  "name": "Gated DeltaNet 0.4B (pure)",
  "organization": "NVIDIA / MIT CSAIL",
  "release_date": "2024-12",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Gated delta rule: matrix-valued recurrent state S_t = S_{t-1}(alpha_t(I - beta_t k_t k_t^T)) + beta_t v_t k_t^T. Combines a data-dependent scalar gate alpha_t in (0,1) (adaptive decay, from Mamba2) with the delta/Householder update (I - beta_t k_t k_t^T) (targeted key-value erase+write). Constant-size state, no KV cache, O(1) per-token inference.",
  "rho": 0,
  "confidence": "high",
  "context_length": 4096,
  "param_count_B": 0.4,
  "total_layers": 11,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 11,
  "hidden_size": 1536,
  "kv_heads": null,
  "head_dim": 128,
  "kv_mem_per_1M_GiB_bf16": 0,
  "kv_mem_method": "Pure linear-attention model: zero full/global softmax attention layers, so the Theta(L)-growing global KV cache is 0 GiB at any context length. Inference uses a constant-size recurrent matrix state (per GDN head: head_dim_k x head_dim_v) that does NOT grow with L. head_dim=128 reported is the GDN per-head dimension (n_embd 1536 / n_head 12 = 128); n_head here counts GDN heads, not softmax-attention KV heads (kv_heads is N/A and reported null).",
  "state_mechanism_detail": "",
  "attention_pattern": "Homogeneous: every one of the 11 layers is a Gated DeltaNet (linear-attention) token mixer (gated_delta_per_layer=1 => layer_idx % 1 == 0 for all layers). Llama macro-architecture: token-mixer + SwiGLU MLP (LLaMAMLP), RMSNorm, RoPE present in config but unused by the linear mixer.",
  "kv_mem_per_1M_GiB_bf16_note": "",
  "global_attention_layers_note": "",
  "capability_notes": "0.4B is the paper's ablation scale (trained 15B tokens). Pure Gated DeltaNet beats RetNet/HGRN2/Mamba/Mamba2/DeltaNet on LM perplexity and zero-shot commonsense at this scale (paper Table 3). On S-NIAH retrieval (RULER) at 1.3B scale it is much stronger than Mamba2 on UUID needle (S-NIAH-3) but still below hybrids; pure linear models show a notable real-world retrieval gap vs Transformers (paper Tables 2,4,5).",
  "notes": "Source: official NVlabs/GatedDeltaNet repo lit_gpt/config.py variant name 'GatedDeltaNet_0.4B': n_layer=11, n_head=12, n_embd=1536, intermediate_size=6144, vocab=32000, block_size=4096, local_window=2048, gated_delta_per_layer=1. head_dim = 1536/12 = 128 (config confirms n_embd % n_head == 0). This is the 0.4B ablation config; FLA library also provides a HF-format GatedDeltaNet implementation. RoPE/rotary_percentage=1.0 set in config but the active mixer is the linear gated-delta rule.",
  "kv_heads_note": "",
  "head_dim_note": "",
  "sources": [
   {
    "url": "https://github.com/NVlabs/GatedDeltaNet/blob/main/lit_gpt/config.py",
    "supports": "GatedDeltaNet_0.4B config: n_layer=11, n_head=12, n_embd=1536, intermediate_size=6144, gated_delta_per_layer=1, local_window=2048, block_size=4096, vocab_size=32000"
   },
   {
    "url": "https://github.com/NVlabs/GatedDeltaNet/blob/main/lit_gpt/model.py",
    "supports": "Block uses GatedDeltaNet when layer_idx % gated_delta_per_layer == 0; with gated_delta_per_layer=1 every layer is GDN. head_size = n_embd // n_head."
   },
   {
    "url": "https://arxiv.org/abs/2412.06464",
    "supports": "Gated delta rule formulation (Eq.10), pure Gated DeltaNet as Llama-macro linear model, 0.4B/15B-token ablation scale, ICLR 2025"
   }
  ],
  "year_dec": 2024.9583333333333
 },
 {
  "name": "Gated DeltaNet 1.3B (pure)",
  "organization": "NVIDIA / MIT CSAIL",
  "release_date": "2024-12",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Gated delta rule: S_t = S_{t-1}(alpha_t(I - beta_t k_t k_t^T)) + beta_t v_t k_t^T. Data-dependent scalar decay gate alpha_t plus delta/Householder erase-write. Constant-size matrix state, no growing KV cache.",
  "rho": 0,
  "confidence": "high",
  "context_length": 4096,
  "param_count_B": 1.3,
  "total_layers": 16,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 16,
  "hidden_size": 2400,
  "kv_heads": null,
  "head_dim": 150,
  "kv_mem_per_1M_GiB_bf16": 0,
  "kv_mem_method": "Pure linear-attention: zero global softmax layers, so Theta(L)-growing KV per 1M tokens = 0 GiB. Constant recurrent matrix state independent of L. head_dim=150 is the GDN per-head dim (n_embd 2400 / n_head 16 = 150, config confirms divisibility). kv_heads N/A (no softmax-attention KV heads), reported null.",
  "state_mechanism_detail": "",
  "attention_pattern": "Homogeneous: all 16 layers are Gated DeltaNet linear token mixers (gated_delta_per_layer=1). Llama macro-arch with SwiGLU MLP + RMSNorm.",
  "kv_mem_per_1M_GiB_bf16_note": "",
  "global_attention_layers_note": "",
  "capability_notes": "Main-paper scale: trained on 100B tokens of FineWeb-Edu (AdamW, peak LR 4e-4, wd 0.1, grad-clip 1.0, 4K seq, batch 0.5M tokens, Llama2 32k-vocab tokenizer). Outperforms Mamba2/DeltaNet/RetNet/HGRN2 on LM ppl + zero-shot commonsense (Table 3) and on LongBench among recurrent models (Table 5). On RULER S-NIAH (Table 2): S-NIAH-1 ~91-98 to 8K, S-NIAH-2 92.2@4K, S-NIAH-3 (UUID) 86.6/84.2/27.6 at 1K/2K/4K — clearly above Mamba2, below Transformer/hybrids on hardest retrieval. Best length-extrapolation ppl among pure recurrent models to 20K (Fig.2).",
  "notes": "Source: NVlabs/GatedDeltaNet lit_gpt/config.py 'GatedDeltaNet_1.3B': n_layer=16, n_head=16, n_embd=2400, intermediate_size=5888, gated_delta_per_layer=1, local_window=2048, block_size=4096, vocab=32000. head_dim 2400/16 = 150. This is the primary experimental model of the ICLR 2025 paper. Code mirrored into FLA (flash-linear-attention) for HF-format eval.",
  "kv_heads_note": "",
  "head_dim_note": "",
  "sources": [
   {
    "url": "https://github.com/NVlabs/GatedDeltaNet/blob/main/lit_gpt/config.py",
    "supports": "GatedDeltaNet_1.3B: n_layer=16, n_head=16, n_embd=2400, intermediate_size=5888, gated_delta_per_layer=1, local_window=2048, block_size=4096, vocab_size=32000"
   },
   {
    "url": "https://arxiv.org/abs/2412.06464",
    "supports": "1.3B models trained 100B tokens FineWeb-Edu, 4K seq len, AdamW LR 4e-4; Tables 2-5 capability results; Llama2 tokenizer vocab 32000"
   },
   {
    "url": "https://ar5iv.labs.arxiv.org/html/2412.06464",
    "supports": "S-NIAH (RULER) Table 2 scores, LongBench Table 5, length-extrapolation Fig.2 for 1.3B Gated DeltaNet"
   }
  ],
  "year_dec": 2024.9583333333333
 },
 {
  "name": "Gated DeltaNet-H1 0.4B (hybrid GDN + SWA)",
  "organization": "NVIDIA / MIT CSAIL",
  "release_date": "2024-12",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Layer-wise hybrid: alternating Gated DeltaNet (linear, gated delta rule) layers and sliding-window self-attention (SWA) layers. The GDN layers carry the constant-size recurrent state; the SWA layers add local softmax attention bounded by a 2048-token window (window_size=(2047,0) via flash_attn). NO unbounded/global softmax attention.",
  "rho": 0,
  "confidence": "high",
  "context_length": 4096,
  "param_count_B": 0.4,
  "total_layers": 12,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 6,
  "linear_or_ssm_layers": 6,
  "hidden_size": 1536,
  "kv_heads": 12,
  "head_dim": 128,
  "kv_mem_per_1M_GiB_bf16": 0,
  "kv_mem_method": "rho counts GLOBAL (unbounded) softmax layers only = 0, so the Theta(L)-growing KV per 1M tokens = 0.0 GiB. The 6 attention layers are sliding-window (local_window=2048), so their KV is WINDOW-BOUNDED and does NOT grow with L. Bounded SWA KV (all 6 SWA layers, MHA kv_heads=12, head_dim=128, window 2048, bf16) ~ 0.070 GiB total, constant in L. kv_heads=12 because no n_query_groups is set => n_query_groups = n_head (MHA). head_dim = 1536/12 = 128.",
  "state_mechanism_detail": "",
  "attention_pattern": "12 layers, gated_delta_per_layer=2: layer_idx % 2 == 0 -> GDN (6 layers at indices 0,2,4,6,8,10); odd indices -> sliding-window attention (6 layers at 1,3,5,7,9,11). 1:1 GDN:SWA interleave. full_per_layer defaults to 1000000 (never triggers a full/global layer) and local_window=2048 => every attention layer is local/windowed. SwiGLU MLP per block.",
  "kv_mem_per_1M_GiB_bf16_note": "",
  "global_attention_layers_note": "",
  "capability_notes": "0.4B ablation scale. H1 hybrids close the real-world retrieval gap vs pure recurrent models: on LongBench (1.3B, Table 5) and recall tasks (Table 4) H1 beats both pure Gated DeltaNet and the Samba/Transformer baselines on several tasks, while keeping the highest training throughput across sequence lengths (Fig.3). The public training-script demo is H1 0.4B (15B tokens, 4 nodes, ~4h).",
  "notes": "Source: NVlabs/GatedDeltaNet lit_gpt/config.py 'GatedDeltaNet_H1_0.4B': n_layer=12, n_head=12, n_embd=1536, intermediate_size=6144, gated_delta_per_layer=2, local_window=2048, block_size=4096, vocab=32000. Layer breakdown derived from model.py Block logic (use_gated_deltanet = layer_idx % gated_delta_per_layer == 0). IMPORTANT: rho=0 because the hybrid uses ONLY sliding-window attention, not full/global softmax attention - this family has NO Theta(L) KV growth. This is architecturally a different beast from a global-attention hybrid (e.g. Qwen3-Next which later places periodic full-attention layers among GDN). The public train script tsz512x4k_15B_gated_deltanet_h1_0.4B.sh points at SlimPajama; the paper's main 1.3B results use FineWeb-Edu 100B.",
  "kv_heads_note": "",
  "head_dim_note": "",
  "sources": [
   {
    "url": "https://github.com/NVlabs/GatedDeltaNet/blob/main/lit_gpt/config.py",
    "supports": "GatedDeltaNet_H1_0.4B: n_layer=12, n_head=12, n_embd=1536, intermediate_size=6144, gated_delta_per_layer=2, local_window=2048; no n_query_groups => MHA kv_heads=12"
   },
   {
    "url": "https://github.com/NVlabs/GatedDeltaNet/blob/main/lit_gpt/model.py",
    "supports": "use_gated_deltanet = layer_idx % gated_delta_per_layer == 0 (gives 6 GDN / 6 attn for 12 layers); CausalSelfAttention.local always true (full_per_layer=1e6) + local_window>-1 => flash_attn window_size=(local_window-1,0) sliding-window; n_query_groups defaults to n_head"
   },
   {
    "url": "https://arxiv.org/abs/2412.06464",
    "supports": "GatedDeltaNet-H1 = Gated DeltaNet + sliding window attention (SWA), window size 2K, training length 4K; throughput Fig.3"
   }
  ],
  "year_dec": 2024.9583333333333
 },
 {
  "name": "Gated DeltaNet-H1 1.3B (hybrid GDN + SWA)",
  "organization": "NVIDIA / MIT CSAIL",
  "release_date": "2024-12",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Layer-wise hybrid alternating Gated DeltaNet (linear gated-delta-rule) layers with sliding-window softmax attention (2048-token window). Constant recurrent state in GDN layers; window-bounded KV in SWA layers; no unbounded global attention.",
  "rho": 0,
  "confidence": "high",
  "context_length": 4096,
  "param_count_B": 1.3,
  "total_layers": 18,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 9,
  "linear_or_ssm_layers": 9,
  "hidden_size": 2304,
  "kv_heads": 18,
  "head_dim": 128,
  "kv_mem_per_1M_GiB_bf16": 0,
  "kv_mem_method": "rho counts only GLOBAL unbounded softmax layers = 0, so Theta(L)-growing KV per 1M tokens = 0.0 GiB. The 9 attention layers are sliding-window (local_window=2048): KV is window-bounded, constant in L. Bounded SWA KV (9 SWA layers, MHA kv_heads=18, head_dim=128, window 2048, bf16) ~ 0.158 GiB total, independent of context length. kv_heads=18 (no n_query_groups => n_query_groups=n_head, MHA). head_dim = 2304/18 = 128.",
  "state_mechanism_detail": "",
  "attention_pattern": "18 layers, gated_delta_per_layer=2: 9 GDN at even indices {0,2,...,16}; 9 sliding-window attention at odd indices {1,3,...,17}. 1:1 GDN:SWA interleave, all attention layers local (window 2048), zero global layers. SwiGLU MLP per block.",
  "kv_mem_per_1M_GiB_bf16_note": "",
  "global_attention_layers_note": "",
  "capability_notes": "1.3B hybrid. Best LongBench average among the paper's models (Table 5), strong real-world recall (Table 4), and best/near-best length-extrapolation to 20K (Fig.2). Hybridizing local SWA with GDN reduces the memory-management burden on the recurrent component and improves retrieval vs pure Gated DeltaNet, while staying far cheaper than a global-attention model at long context (no Theta(L) KV). H1 also has the highest training throughput across all tested sequence lengths (Fig.3).",
  "notes": "Source: NVlabs/GatedDeltaNet lit_gpt/config.py 'GatedDeltaNet_H1_1.3B': n_layer=18, n_head=18, n_embd=2304, intermediate_size=6144, gated_delta_per_layer=2, local_window=2048, block_size=4096, vocab=32000. Note n_embd differs from the pure 1.3B model (2304 vs 2400) to keep ~1.3B params after adding attention layers. Layer split derived from model.py. rho=0: SWA-only hybrid, no global/full-attention layers - FLAG: fundamentally different KV-scaling regime from global-attention hybrids; the (sliding+global)/total ratio is 9/18 = 0.5 but all of it is window-bounded local attention.",
  "kv_heads_note": "",
  "head_dim_note": "",
  "sources": [
   {
    "url": "https://github.com/NVlabs/GatedDeltaNet/blob/main/lit_gpt/config.py",
    "supports": "GatedDeltaNet_H1_1.3B: n_layer=18, n_head=18, n_embd=2304, intermediate_size=6144, gated_delta_per_layer=2, local_window=2048, vocab=32000; no n_query_groups => MHA kv_heads=18"
   },
   {
    "url": "https://github.com/NVlabs/GatedDeltaNet/blob/main/lit_gpt/model.py",
    "supports": "Block layer-type rule yields 9 GDN / 9 SWA for 18 layers; attention layers are sliding-window via flash_attn window_size=(2047,0); head_size=n_embd//n_head=128"
   },
   {
    "url": "https://ar5iv.labs.arxiv.org/html/2412.06464",
    "supports": "H1 = Gated DeltaNet + SWA; LongBench Table 5, recall Table 4, length-extrapolation Fig.2, throughput Fig.3"
   }
  ],
  "year_dec": 2024.9583333333333
 },
 {
  "name": "Gated DeltaNet-H2 (hybrid Mamba2 + GDN + SWA)",
  "organization": "NVIDIA / MIT CSAIL",
  "release_date": "2024-12",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Three-way layer-wise hybrid stacking Mamba2 (SSM) layers, Gated DeltaNet (linear gated-delta-rule) layers, and sliding-window softmax attention (SWA) layers. All recurrent/SSM/linear state is constant-size; SWA KV is window-bounded; no unbounded global attention.",
  "rho": 0,
  "confidence": "medium",
  "context_length": 4096,
  "param_count_B": 1.3,
  "total_layers": null,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": null,
  "linear_or_ssm_layers": null,
  "hidden_size": null,
  "kv_heads": null,
  "head_dim": null,
  "kv_mem_per_1M_GiB_bf16": 0,
  "kv_mem_method": "rho = 0 because the only attention used is sliding-window (2048) - no global softmax layers - so Theta(L)-growing KV per 1M tokens = 0.0 GiB. Exact per-layer-type counts are NOT published: H2's stacking pattern (Mamba2 + GDN + SWA) is described in the paper text and Figure 1 but the repo config.py ships only the pure and H1 variants, so total_layers / sliding_window_attention_layers / linear_or_ssm_layers / hidden_size / head_dim are null. Trained at 1.3B (paper Tables 3-5).",
  "state_mechanism_detail": "",
  "attention_pattern": "Per paper Fig.1 (right two panels), H2 interleaves blocks in the order Mamba2 -> Gated DeltaNet -> SWA (with MLPs between), i.e. it adds a Mamba2 SSM mixer to the H1 GDN+SWA recipe. The exact repeat period and counts are not given in the paper or the public config; the figure shows a representative Mamba2 / GDN / SWA stacking. All attention is local/windowed; zero global layers.",
  "kv_mem_per_1M_GiB_bf16_note": "",
  "global_attention_layers_note": "",
  "capability_notes": "1.3B. Among the paper's strongest configs on commonsense (Table 3 best LMB/PIQA/Hella/Wino acc among listed models) and competitive on LongBench (Table 5) and recall (Table 4). Adding Mamba2 + SWA to GDN further improves throughput and task performance (Fig.3 shows H2 high throughput, second only to H1). Still no Theta(L) KV growth (SWA-only attention).",
  "notes": "Defined and evaluated in arXiv:2412.06464 (ICLR 2025) as 'GatedDeltaNet-H2 = Mamba2 + Gated DeltaNet + SWA' (paper Section 3.4 + Figure 1). NOT present in the public NVlabs/GatedDeltaNet lit_gpt/config.py (only pure GatedDeltaNet and H1 variants are shipped), so concrete layer counts, hidden_size, kv_heads, head_dim are unknown from primary config - reported null with medium confidence. If approximated like H1 (1.3B, ~18 layers, head_dim 128) the global KV is still 0 because attention is window-bounded. FLAG: SWA-only hybrid (rho=0), distinct KV regime from global-attention hybrids.",
  "kv_heads_note": "",
  "head_dim_note": "",
  "sources": [
   {
    "url": "https://arxiv.org/abs/2412.06464",
    "supports": "GatedDeltaNet-H2 defined as Mamba2 + Gated DeltaNet + SWA (Section 3.4 Hybrid models, Figure 1); 1.3B/100B-token FineWeb-Edu training; Tables 3-5 capability results; throughput Fig.3"
   },
   {
    "url": "https://ar5iv.labs.arxiv.org/html/2412.06464",
    "supports": "Figure 1 H2 block stacking (Mamba2/GatedDeltaNet/SWA/MLP); H2 results across Tables 3-5"
   },
   {
    "url": "https://github.com/NVlabs/GatedDeltaNet/blob/main/lit_gpt/config.py",
    "supports": "Public config.py ships only GatedDeltaNet_{0.4B,1.3B} and GatedDeltaNet_H1_{0.4B,1.3B}; no H2 variant => H2 concrete layer config not in primary source"
   }
  ],
  "year_dec": 2024.9583333333333
 },
 {
  "name": "Mamba-3-SISO-1.5B",
  "organization": "Princeton University / CMU / Together AI / Cartesia AI (Lahoti, Li, Chen, Wang, Bick, Kolter, Dao, Gu)",
  "release_date": "2026-03",
  "family_type": "pure-ssm",
  "state_mechanism": "Selective structured SSM (Mamba-3 layer): complex-valued / block-diagonal-rotation state transition implemented as data-dependent RoPE on B,C; exponential-trapezoidal (2nd-order) discretization; SISO recurrence. BCNorm (QK-style RMSNorm on B,C), head-specific learnable channel-wise B,C biases. No short causal convolution. Backbone alternates Mamba-3 and SwiGLU MLP blocks (Llama-style, pre-norm). Constant-size recurrent state.",
  "rho": 0,
  "confidence": "high",
  "total_layers": 24,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "hidden_size": 2048,
  "kv_heads": null,
  "head_dim": 64,
  "context_length": 2048,
  "param_count_B": 1.5,
  "kv_mem_method": "Pure SSM: zero full/global softmax-attention layers, so the KV cache that grows as Theta(L) is identically zero. KV_bytes_per_token = 2 * global_attention_layers(=0) * kv_heads * head_dim * 2 = 0, hence 0 GiB per 1M tokens. Memory is instead a constant recurrent state (state size N=128, head dim P=64) that does NOT grow with sequence length. The paper emphasizes Mamba-3 matches Mamba-2 perplexity at HALF the state size (N=64 vs N=128).",
  "kv_mem_per_1M_GiB_bf16": 0,
  "state_mechanism_extra": null,
  "kv_mem_per_1M_GiB_bf16_note": null,
  "linear_or_ssm_layers_note": null,
  "attention_pattern": "No attention. All 24 token-mixing layers are Mamba-3 SSM (interleaved with SwiGLU MLPs). State-transition and all SSM params are fully data-dependent (Remark 1). State size N=128, head dimension P=64, standard Mamba expand factor 2; SISO recurrence. q,k inner dim 128 / v inner dim 256.",
  "global_attention_layers_note": null,
  "state_mechanism_mechanism": null,
  "kv_heads_note": null,
  "head_dim_note": null,
  "param_count_B_note": null,
  "context_length_note": null,
  "hidden_size_note": null,
  "total_layers_note": null,
  "capability_notes": "State-tracking: Mamba-3's complex-valued (RoPE-trick) SSM SOLVES Parity (100.0 scaled acc) and Modular Arithmetic without brackets (98.51) and nearly closes the gap with brackets (87.75) on Chomsky-hierarchy formal-language tasks; Mamba-2 and Mamba-3 WITHOUT RoPE fail these (parity ~0.9-2.3, random guessing) (Table 3b). Retrieval (1.5B, 2K train length): on synthetic needle-in-haystack (NIAH Single-1/2/3 at 1024/2048/4096) the pure Mamba-3 SISO scores 100/100/88.2, 100/95.4/50.6, 92.4/81.4/34.2 — surpassing or matching Mamba-2 and showing markedly better out-of-distribution length extrapolation than Mamba-2. Strong real-world associative recall / QA (SWDE 58.5, TQA 64.5, SQuAD 40.1) but weaker on semi/unstructured extraction (FDA 23.4). Context-length extrapolation (Fig 4): Mamba-3 perplexity keeps improving out to 32K despite 2K training, while Mamba-2 plateaus/degrades. Downstream LM (1.5B, zero-shot avg over LAMBADA/HellaSwag/PIQA/ARC-E/ARC-C/WinoGrande/OBQA): Mamba-3 SISO 56.4 avg, beating Transformer-1.5B (55.4), GDN-1.5B (55.8), Mamba-2-1.5B (55.7). No MMLU or RULER reported (small models, 100B tokens). +2.2 avg over Transformers / +0.6 over next-best GDN at SISO; MIMO adds +1.2 more.",
  "notes": "Headline released-family model from ICLR 2026 paper 'Mamba-3: Improved Sequence Modeling using State Space Principles' (arXiv 2603.15569, submitted 2026-03-16; OpenReview HwCvaJOiCj). PURE SSM, constant-state, rho=0 (no global attention) — KV cache does not grow with L; this is the intended contrast vs Transformers/hybrids. Config (d_model=2048, 24 layers, state size 128, head dim 64) is stated explicitly in Appendix H.2 for the 1.5B benchmarking models. Trained on 100B tokens of FineWeb-Edu, 2K context, Llama-3.1 tokenizer, bfloat16. NOTE: there is also a Mamba-3 MIMO (R=4) variant (same shapes, reduced MLP width to param-match; MLP dim 3824 vs SISO 4096 at 1.5B) and a separate research-only HYBRID variant (5:1 linear:NoPE-global-attention) studied for retrieval — the hybrid would have rho>0, but it is an ablation, not the main pure model. No public HuggingFace weights found as of mid-2026; only fast training/inference kernels were released. kv_heads left null: Mamba-3 uses multi-value-attention (MVA) head structure with shared B,C across heads rather than conventional KV heads, and the per-size head count is not tabulated in the paper.",
  "sources": [
   {
    "url": "https://arxiv.org/abs/2603.15569",
    "supports": "Paper identity, authors (Lahoti, Li, Chen, Wang, Bick, Kolter, Dao, Gu), ICLR 2026, three innovations (exponential-trapezoidal discretization, complex-valued SSM for state-tracking, MIMO), pure-SSM, matches Mamba-2 perplexity at half state size, submission date 2026-03-16."
   },
   {
    "url": "https://openreview.net/pdf?id=HwCvaJOiCj",
    "supports": "Full paper PDF: 1.5B config d_model=2048 / 24 layers / state size 128 / head dim 64 (Appendix H.2); training 100B FineWeb-Edu, 2K context, Llama-3.1 tokenizer, bf16, expand factor 2, q,k_dim=128, v_dim=256 (Appendix E); downstream Table 1 averages; NIAH/retrieval Table 2; state-tracking Parity/ModArith Table 3b; context-length extrapolation Fig 4; pure SSM alternating Mamba-3+SwiGLU blocks, no short conv (Section 3.4); MIMO MLP-dim matching table; hybrid 5:1 ablation."
   },
   {
    "url": "https://goombalab.github.io/blog/2026/mamba3-part1/",
    "supports": "Official Goomba Lab blog: Mamba-3-SISO matches Mamba-2 exactly in architecture shapes (model dimensions, state size); pure SSM with short convolution removed; links to arXiv 2603.15569 and github.com/state-spaces/mamba."
   }
  ],
  "year_dec": 2026.2083333333333
 },
 {
  "name": "Mamba-3-MIMO-1.5B (R=4)",
  "organization": "Princeton University / CMU / Together AI / Cartesia AI (Lahoti, Li, Chen, Wang, Bick, Kolter, Dao, Gu)",
  "release_date": "2026-03",
  "family_type": "pure-ssm",
  "state_mechanism": "Same Mamba-3 SSM layer as SISO variant (complex-valued/data-dependent-RoPE state transition, exponential-trapezoidal discretization, BCNorm, learnable B,C biases, no short conv), but with a Multi-Input Multi-Output (MIMO) formulation of rank R=4: matrix-multiplication-based state update raising decode arithmetic intensity ~Rx without increasing state size. MLP inner width reduced to parameter-match the SISO model (MLP dim 3824 vs SISO 4096 at 1.5B). Constant-size recurrent state.",
  "rho": 0,
  "confidence": "high",
  "total_layers": 24,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "hidden_size": 2048,
  "kv_heads": null,
  "head_dim": 64,
  "context_length": 2048,
  "param_count_B": 1.5,
  "kv_mem_method": "Pure SSM, zero global-attention layers => Theta(L)-growing KV cache is identically zero (0 GiB per 1M tokens). State is a constant-size MIMO recurrent state (state size N=128, head dim P=64, rank R=4) that does not grow with L. MIMO raises decode FLOPs ~4x at fixed state size while keeping similar wall-clock decode latency.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "attention_pattern": "No attention. 24 Mamba-3 MIMO (rank R=4) SSM layers interleaved with SwiGLU MLPs. State size N=128, head dim P=64, expand factor 2.",
  "capability_notes": "Best-quality variant: at 1.5B improves average downstream accuracy by +2.2 over Transformers, +1.9 over Mamba-2, and +1.2 over its own SISO version (zero-shot avg 57.6 vs SISO 56.4 over LAMBADA/HellaSwag/PIQA/ARC-E/ARC-C/WinoGrande/OBQA, Table 1). Lower validation perplexity than SISO (gain ~0.11 ppl at 1.5B). MIMO increases decoding FLOPs up to 4x at fixed state size while maintaining similar wall-clock decode latency, simultaneously improving perplexity and downstream performance (inference-first design). Inherits Mamba-3's state-tracking (Parity/ModArith) and strong NIAH/length-extrapolation behavior. No MMLU/RULER reported.",
  "notes": "MIMO (rank R=4) variant of the headline 1.5B model, same arXiv 2603.15569 / OpenReview HwCvaJOiCj. PURE SSM, rho=0, no growing KV cache. Shapes (d_model 2048, 24 layers, state 128, head dim 64) identical to SISO; only the MLP inner dimension is shrunk (3824) to keep total params matched to SISO. kv_heads null (MVA head structure, not tabulated). No public weights found; kernels released. The paper's abstract reports the SISO +0.6-over-GDN headline and the additional +1.2 from MIMO for a total 1.8-point gain.",
  "sources": [
   {
    "url": "https://arxiv.org/abs/2603.15569",
    "supports": "MIMO formulation, +1.8 total gain (SISO +0.6 over GDN, MIMO +1.2 more), 4x decode FLOPs at same state size with similar decode latency, inference-first design, matches Mamba-2 perplexity at half state size."
   },
   {
    "url": "https://openreview.net/pdf?id=HwCvaJOiCj",
    "supports": "MIMO rank R=4; 1.5B MLP dim 3824 (MIMO) vs 4096 (SISO) parameter-matching table; 1.5B downstream avg 57.6 (Table 1); shared shapes d_model 2048/24 layers/state 128/head dim 64 (Appendix H.2); state-update FLOPs/arithmetic-intensity analysis (Table 7); validation-perplexity gain over SISO (Fig 2/Section 4.1.1)."
   }
  ],
  "year_dec": 2026.2083333333333
 },
 {
  "name": "Mamba-3-SISO-880M",
  "organization": "Princeton University / CMU / Together AI / Cartesia AI (Lahoti, Li, Chen, Wang, Bick, Kolter, Dao, Gu)",
  "release_date": "2026-03",
  "family_type": "pure-ssm",
  "state_mechanism": "Mamba-3 SSM layer (complex-valued/data-dependent-RoPE transition, exponential-trapezoidal discretization, BCNorm, learnable B,C biases, no short conv), SISO recurrence, alternating with SwiGLU MLP blocks. Standard Mamba expand factor 2, state size 128, head dim 64. Constant-size recurrent state.",
  "rho": 0,
  "confidence": "medium",
  "total_layers": null,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": null,
  "hidden_size": null,
  "kv_heads": null,
  "head_dim": 64,
  "context_length": 2048,
  "param_count_B": 0.88,
  "kv_mem_method": "Pure SSM, zero global-attention layers => growing KV cache is identically 0 GiB per 1M tokens. Constant recurrent state (state size 128, head dim 64), does not grow with L.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "attention_pattern": "No attention; all token-mixing layers are Mamba-3 SISO SSM interleaved with SwiGLU MLPs. State size 128, head dim 64, expand factor 2. Per-size layer count and d_model not tabulated in the paper.",
  "capability_notes": "880M zero-shot downstream avg (Table 1) = 54.4 (Mamba-3 SISO), beating Transformer-880M (52.8), GDN-880M (53.7), Mamba-2-880M (53.4). FW-Edu ppl 11.23, LAMBADA ppl 11.8. MIMO variant (Mamba-3-MIMO-880M) reaches 55.3 avg. Inherits family state-tracking and retrieval properties; no MMLU/RULER reported at this scale.",
  "notes": "One of the four concrete trained scales (180M/440M/880M/1.5B), all trained on 100B FineWeb-Edu tokens at 2K context with Llama-3.1 tokenizer. The paper explicitly tabulates only the 1.5B's d_model/layer count (Appendix H.2); for 880M the exact d_model and layer count are NOT given, hence null (the only per-size config given for 880M is the SISO MLP dim 3072 and MIMO MLP dim 2800). head_dim=64, state size=128, expand=2 are stated as common across all scales (Appendix E). rho=0 (pure SSM). MIMO R=4 counterpart also trained. No public weights.",
  "sources": [
   {
    "url": "https://openreview.net/pdf?id=HwCvaJOiCj",
    "supports": "880M scale exists; downstream Table 1 (Mamba-3-SISO-880M avg 54.4, FW-Edu ppl 11.23); common head dim 64, state size 128, expand factor 2 across all scales (Appendix E); 880M SISO MLP dim 3072 / MIMO MLP dim 2800; 100B FineWeb-Edu, 2K context, Llama-3.1 tokenizer; pure-SSM no-attention architecture (Section 3.4)."
   },
   {
    "url": "https://arxiv.org/abs/2603.15569",
    "supports": "Four model scales 180M-1.5B; pure-SSM constant-memory design; exponential-trapezoidal + complex SSM + MIMO innovations."
   }
  ],
  "year_dec": 2026.2083333333333
 },
 {
  "name": "Mamba-3-SISO-440M",
  "organization": "Princeton University / CMU / Together AI / Cartesia AI (Lahoti, Li, Chen, Wang, Bick, Kolter, Dao, Gu)",
  "release_date": "2026-03",
  "family_type": "pure-ssm",
  "state_mechanism": "Mamba-3 SSM layer (complex-valued/data-dependent-RoPE transition, exponential-trapezoidal discretization, BCNorm, learnable B,C biases, no short conv), SISO recurrence, alternating with SwiGLU MLP blocks. State size 128, head dim 64, expand factor 2. Constant-size recurrent state. (440M is the paper's primary ablation scale, trained to Chinchilla-optimal 20x tokens.)",
  "rho": 0,
  "confidence": "medium",
  "total_layers": null,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": null,
  "hidden_size": null,
  "kv_heads": null,
  "head_dim": 64,
  "context_length": 2048,
  "param_count_B": 0.44,
  "kv_mem_method": "Pure SSM, zero global-attention layers => growing KV cache is identically 0 GiB per 1M tokens. Constant recurrent state (state size 128 default; ablated over {16,32,64,128}), does not grow with L.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "attention_pattern": "No attention; all token-mixing layers are Mamba-3 SISO SSM interleaved with SwiGLU MLPs. Used as the architecture-ablation scale (BC-bias, exponential-trapezoidal, RoPE, lambda parameterization, state-size sweeps). Per-size layer count and d_model not tabulated.",
  "capability_notes": "440M zero-shot downstream avg (Table 1) = 49.8 (Mamba-3 SISO), vs Transformer-440M 49.6, GDN-440M 49.7, Mamba-2-440M 49.6; MIMO variant 51.0. FW-Edu ppl 12.87. Primary scale for state-size Pareto study: Mamba-3 with state size 64 matches Mamba-2 with state size 128 (half the state). Ablations confirm exponential-trapezoidal + B,C bias make the short convolution redundant (Table 3a).",
  "notes": "Concrete trained scale and the paper's main ablation model (trained at Chinchilla-optimal 20x tokens for ablations; the 100B-token run also reported in Table 1). Exact d_model/layer count not tabulated for 440M, hence null; head dim 64, state 128 (default), expand 2 are common across scales (Appendix E). 440M SISO MLP dim 2048 / MIMO MLP dim 1792. rho=0 (pure SSM). No public weights.",
  "sources": [
   {
    "url": "https://openreview.net/pdf?id=HwCvaJOiCj",
    "supports": "440M scale = primary ablation model (Chinchilla 20x tokens), state-size sweep {16,32,64,128} with N=64 matching Mamba-2 N=128; downstream Table 1 (Mamba-3-SISO-440M avg 49.8, FW-Edu ppl 12.87); ablation Tables 3a/6/9; 440M SISO MLP dim 2048 / MIMO 1792; head dim 64, state 128, expand 2 common across scales."
   },
   {
    "url": "https://arxiv.org/abs/2603.15569",
    "supports": "Half-state-size headline (state size 64 matches Mamba-2 state size 128); four scales; pure-SSM design."
   }
  ],
  "year_dec": 2026.2083333333333
 },
 {
  "name": "Mamba-3-SISO-180M",
  "organization": "Princeton University / CMU / Together AI / Cartesia AI (Lahoti, Li, Chen, Wang, Bick, Kolter, Dao, Gu)",
  "release_date": "2026-03",
  "family_type": "pure-ssm",
  "state_mechanism": "Mamba-3 SSM layer (complex-valued/data-dependent-RoPE transition, exponential-trapezoidal discretization, BCNorm, learnable B,C biases, no short conv), SISO recurrence, alternating with SwiGLU MLP blocks. State size 128, head dim 64, expand factor 2. Constant-size recurrent state.",
  "rho": 0,
  "confidence": "medium",
  "total_layers": null,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": null,
  "hidden_size": null,
  "kv_heads": null,
  "head_dim": 64,
  "context_length": 2048,
  "param_count_B": 0.18,
  "kv_mem_method": "Pure SSM, zero global-attention layers => growing KV cache is identically 0 GiB per 1M tokens. Constant recurrent state (state size 128, head dim 64), does not grow with L.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "attention_pattern": "No attention; all token-mixing layers are Mamba-3 SISO SSM interleaved with SwiGLU MLPs. Smallest of the four trained scales. Per-size layer count and d_model not tabulated.",
  "capability_notes": "180M zero-shot downstream avg (Table 1) = 43.4 (Mamba-3 SISO), vs Transformer-180M 42.8, GDN-180M 43.2, Mamba-2-180M 42.9; MIMO variant 43.5. FW-Edu ppl 16.59, LAMBADA acc 32.5. Smallest scale; inherits family pure-SSM properties; no MMLU/RULER at this scale.",
  "notes": "Smallest concrete trained scale. Trained on 100B FineWeb-Edu tokens, 2K context, Llama-3.1 tokenizer. Exact d_model/layer count not tabulated for 180M, hence null; head dim 64, state 128, expand 2 common across scales (Appendix E). 180M SISO MLP dim 1500 / MIMO MLP dim 1264. rho=0 (pure SSM). No public weights.",
  "sources": [
   {
    "url": "https://openreview.net/pdf?id=HwCvaJOiCj",
    "supports": "180M scale exists; downstream Table 1 (Mamba-3-SISO-180M avg 43.4, FW-Edu ppl 16.59); 180M SISO MLP dim 1500 / MIMO MLP dim 1264; head dim 64, state 128, expand 2 common across scales; 100B FineWeb-Edu, 2K context, Llama-3.1 tokenizer; pure-SSM no-attention architecture."
   },
   {
    "url": "https://arxiv.org/abs/2603.15569",
    "supports": "Four model scales 180M-1.5B; pure-SSM constant-memory design."
   }
  ],
  "year_dec": 2026.2083333333333
 },
 {
  "name": "Command A (c4ai-command-a-03-2025)",
  "organization": "Cohere / Cohere Labs (Cohere For AI)",
  "release_date": "2025-03",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Interleaved softmax self-attention: 3 sliding-window-attention (SWA) layers with RoPE per 1 full/global self-attention layer with No-Positional-Embeddings (NoPE), in a 3:1 SWA:global ratio. No SSM/linear-attention components. Decoder-only Transformer with parallel transformer block, GQA, SwiGLU MLP, no bias terms, tied input/output embeddings. config sliding_window_pattern=4 with order_of_interleaved_layers=local_attn_first => pattern [SWA,SWA,SWA,Full] repeating.",
  "rho": 0.25,
  "confidence": "high",
  "total_layers": 64,
  "global_attention_layers": 16,
  "sliding_window_attention_layers": 48,
  "linear_or_ssm_layers": 0,
  "hidden_size": 12288,
  "param_count_B": 111,
  "context_length": 262144,
  "kv_heads": 8,
  "head_dim": 128,
  "attention_pattern": "Interleaved layer-wise hybrid. 3:1 sliding-window:full ratio (sliding_window_pattern=4). Sliding-window layers: 4096-token local window + RoPE (rope_theta=50000, rotary_pct=1.0). Full/global layers: unbounded softmax attention with NoPE (no positional embedding). All layers use grouped-query attention (96 query heads, 8 KV heads, head_dim=128). order_of_interleaved_layers='local_attn_first' so per group of 4 layers the order is SWA,SWA,SWA,Full; with 64 layers the full-attention layers are at indices 3,7,11,...,63 (16 layers).",
  "global_attention_layers_in_config_note": null,
  "kv_mem_method": "Only the 16 full/global attention layers have KV that grows Theta(L); the 48 SWA layers are window-bounded (cap ~4096 tokens, do NOT grow with L). Growing part: KV_bytes_per_token = 2 (K+V) * global_layers(16) * kv_heads(8) * head_dim(128) * 2 bytes (bf16) = 65536 bytes/token. Per 1M tokens: 65536 * 1e6 / 1024^3 = 61.04 GiB. A dense 64-layer model with the same GQA config would be 244.14 GiB/1M (4x more); the hybrid is exactly rho=0.25 of dense for the L-growing component. Additional fixed (non-growing) SWA contribution at saturation: 48 layers * 4096 window * 2 * 8 * 128 * 2 = ~6 GiB total regardless of L (per sequence), not per-1M-token. GQA assumed (kv_heads=8, not num_attention_heads=96).",
  "kv_mem_per_1M_GiB_bf16": 61.04,
  "capability_notes": "Tech report (Cohere 2025, arXiv:2504.00698) explicitly states the hybrid architecture needs far less KV cache than full-attention peers: at 8k seq len Command A uses 75% of Llama 3.3 70B's KV cache, 23.8% of Llama 3.1 405B, 45.5% of Mistral Large; at 128k these drop to 32.9%, 10.4%, 19.9%. RULER (Table 21, scores by context length): 4k=97.2, 8k=96.9, 16k=96.7, 32k=95.9, 64k=93.3, 128k=90.0, 256k=84.6; Avg=95.0, wAvg(inc)=93.9, wAvg(dec)=96.1 -- competitive with Gemini-1.5-Pro and Claude 3.5 Sonnet, and one of few models supporting 256k. LongBench-V2 (Table 22): Overall 43.4 (Short 44.1 / Medium 47.4 / Long 34.3 / Easy 45.3 / Hard 42.3), beating Mistral Large 2 (34.4) and Llama 3.1 405B (37.8). Long-context evals: Needle-in-a-Haystack, RULER, RulerQA. Short-context on par with dense peers: MMLU 85.5 (vs GPT-4o 85.7, Llama 3.3 70B 86.0, DeepSeek V3 88.5), MATH 80.0, IFEval 90.9, GPQA 50.8, MBPP+ 86.2, RepoQA 92.6. 23 languages. Serving footprint: two A100 or H100 GPUs; up to 156 tokens/sec (1.75x GPT-4o, 2.4x DeepSeek V3).",
  "notes": "All architecture numbers cross-checked across three sources: (1) config.json from two independent HF mirrors (unsloth/c4ai-command-a-03-2025 and Tonic/c4ai-command-a-03-2025-4bit_fp4, the latter carrying _name_or_path=CohereForAI/c4ai-command-a-03-2025) -- the official CohereLabs repo config is gated (401/restricted) but the mirrors match each other byte-for-byte on architecture fields; (2) the official tech report arXiv:2504.00698 prose ('interleaved layers of sliding window attention and full attention in 3:1 ratio... each sliding window layer uses RoPE and every full attention layer uses NoPE'); (3) HuggingFace transformers cohere2 source confirming sliding_window_pattern=4 => layer is full_attention when (i+1)%4==0, i.e. exactly 16 of 64 layers. config: model_type=cohere2, architectures=[Cohere2ForCausalLM], hidden_size=12288, intermediate_size=36864, num_attention_heads=96, num_key_value_heads=8, head_dim=128, num_hidden_layers=64, sliding_window=4096, sliding_window_pattern=4, order_of_interleaved_layers=local_attn_first, max_position_embeddings=262144, rope_theta=50000, rotary_pct=1.0, position_embedding_type=rope_gptj, vocab_size=256000 (paper tokenizer states 255,000; config pads to 256000), use_parallel_block=true, use_embedding_sharing=true, attention_bias=false, hidden_act=silu (SwiGLU/gated), logit_scale=0.25, torch_dtype=bfloat16, cache_implementation=hybrid. Layer-ratio claim (3:1) in paper matches config exactly: 48 SWA + 16 full = 64, rho=0.25. NOTE the head_dim=128 is from config directly (NOT inferred): 96 heads * 128 = 12288 = hidden_size, consistent. Release: weights released March 2025 ('03-2025' in model id); tech report posted as arXiv preprint April 7, 2025. License: CC-BY-NC (non-commercial, research). Distinct from later siblings command-a-reasoning-08-2025, command-a-translate-08-2025, command-a-vision -- this record is strictly the 03-2025 base model.",
  "sources": [
   {
    "url": "https://huggingface.co/unsloth/c4ai-command-a-03-2025/raw/main/config.json",
    "supports": "config.json mirror: num_hidden_layers=64, hidden_size=12288, num_attention_heads=96, num_key_value_heads=8, head_dim=128, sliding_window=4096, sliding_window_pattern=4, order_of_interleaved_layers=local_attn_first, max_position_embeddings=262144, rope_theta=50000, vocab_size=256000, model_type=cohere2, Cohere2ForCausalLM, use_parallel_block, use_embedding_sharing, intermediate_size=36864, hidden_act=silu"
   },
   {
    "url": "https://huggingface.co/Tonic/c4ai-command-a-03-2025-4bit_fp4/raw/main/config.json",
    "supports": "Second independent config.json mirror with _name_or_path=CohereForAI/c4ai-command-a-03-2025, confirming identical architecture fields (64 layers, hidden 12288, 96/8 heads, head_dim 128, sliding_window 4096, sliding_window_pattern 4)"
   },
   {
    "url": "https://arxiv.org/pdf/2504.00698",
    "supports": "Official Command A tech report (Cohere 2025): 111B params, 3:1 SWA:full interleaved attention ratio, SWA layers use RoPE + 4096 window, full layers use NoPE, GQA, SwiGLU, parallel transformer block, no bias, tied embeddings, vocab 255,000, 256k context; KV cache savings vs Llama/Mistral; RULER Table 21 and LongBench-V2 Table 22; MMLU 85.5 etc Table 1; two A100/H100 serving; preprint April 7 2025"
   },
   {
    "url": "https://raw.githubusercontent.com/huggingface/transformers/main/src/transformers/models/cohere2/configuration_cohere2.py",
    "supports": "Cohere2 layer_types logic: layer is 'full_attention' when (i+1)%sliding_window_pattern==0 else 'sliding_attention'; with pattern=4 and 64 layers => 16 full/global layers (indices 3,7,...,63) and 48 sliding-window layers, confirming rho=0.25"
   },
   {
    "url": "https://huggingface.co/CohereLabs/c4ai-command-a-03-2025",
    "supports": "Official (gated) model card: 111B parameters, 256K context, deployable on two GPUs; model id encodes 03-2025 release"
   },
   {
    "url": "https://cohere.com/research/papers/command-a-technical-report.pdf",
    "supports": "Official vendor-hosted copy of the same Command A technical report"
   }
  ],
  "year_dec": 2025.2083333333333
 },
 {
  "name": "Command A Reasoning (command-a-reasoning-08-2025)",
  "organization": "Cohere / Cohere Labs",
  "release_date": "2025-08",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Interleaved sliding-window attention (window 4096, with RoPE) and full global attention (no positional embeddings). Layer-wise hybrid in a 3:1 ratio: every 4th layer is global, the other three are sliding-window. KV cache grows Theta(L) only on the global layers; sliding-window layers have window-bounded KV.",
  "total_layers": 64,
  "global_attention_layers": 16,
  "sliding_window_attention_layers": 48,
  "linear_or_ssm_layers": 0,
  "attention_pattern": "3:1 sliding-window-to-global. layer_types in config.json is exactly the pattern [sliding, sliding, sliding, full_attention] repeated 16x over 64 layers => 48 sliding_attention + 16 full_attention. order_of_interleaved_layers = local_attn_first (so layer indices 3,7,11,...,63 are global). sliding_window = 4096, _sliding_window_pattern = 4.",
  "rho": 0.25,
  "confidence": "high",
  "kv_heads": 8,
  "head_dim": 128,
  "hidden_size": 12288,
  "context_length": 256000,
  "kv_mem_per_1M_GiB_bf16": 61.04,
  "kv_mem_method": "Window-bounded except global layers. Only the 16 global (full_attention) layers grow Theta(L). KV_bytes_per_token = 2 (K+V) * 16 global layers * 8 kv_heads * 128 head_dim * 2 bytes (bf16) = 65536 bytes/token. * 1e6 / 1024^3 = 61.04 GiB per 1M tokens. The 48 sliding-window layers add a fixed (window-bounded, <=4096 tokens) KV term that does NOT grow with L: 2*48*8*128*2*4096 = ~768 MiB total regardless of sequence length. For reference, a naive all-64-layers-dense count would be 244.1 GiB/1M, so the hybrid backbone cuts the growing KV by 4x.",
  "param_count_B": 111,
  "kv_mem_per_1M_GiB_bf16_note": null,
  "capability_notes": "Reasoning model (toggleable reasoning) built on the Command A 111B dense backbone. Model card reports GPQA-Diamond 66.67 (marked with an asterisk). Card lists evaluation across reasoning (AIME, MATH, GPQA), agentic/tool-use (BFCL, tau-bench), long-context (RULER, needle-in-haystack), MMLU, multilingual (23 languages) and safety, but most numeric scores are not on the public card excerpt. 256K context, 32K max output. Optimized to run on 4x H100 for production. Short-context reasoning/MMLU positioned on par with dense frontier peers per Cohere docs; long-context retrieval relies on the 16 global layers (window-bounded local layers cannot carry needles beyond 4096 tokens, so retrieval is mediated by the global layers).",
  "notes": "model_type = cohere2 (Cohere2ForCausalLM). Dense (non-MoE) feed-forward. num_attention_heads = 96, num_key_value_heads = 8 (GQA), head_dim = 128, hidden_size = 12288, intermediate_size = 36864, vocab_size = 256000, rope_theta = 50000, logit_scale = 0.25, tie_word_embeddings = true, use_parallel_block = true, use_qk_norm = false. max_position_embeddings = 500000 in config (model card advertises 256K usable context). Architecture identical to base Command A (c4ai-command-a-03-2025, released 2025-03); the Reasoning variant is a fine-tune/post-train of that backbone, so layer composition is unchanged. config.json values cross-checked against a public unmodified AWQ-4bit mirror (cyankiwi) whose layer_types array is byte-for-byte the original.",
  "sources": [
   {
    "url": "https://huggingface.co/cyankiwi/command-a-reasoning-08-2025-AWQ-4bit/resolve/main/config.json",
    "supports": "Gold-standard config.json (unmodified architecture preserved in AWQ-4bit mirror): num_hidden_layers=64, num_attention_heads=96, num_key_value_heads=8, head_dim=128, hidden_size=12288, intermediate_size=36864, vocab_size=256000, sliding_window=4096, _sliding_window_pattern=4, rope_theta=50000, logit_scale=0.25, model_type=cohere2, order_of_interleaved_layers=local_attn_first, and full layer_types array = 48 sliding_attention + 16 full_attention."
   },
   {
    "url": "https://huggingface.co/CohereLabs/command-a-reasoning-08-2025",
    "supports": "Official model card: 111B parameters, 256K context, 32K output, three sliding-window (4096) + RoPE layers and a fourth global-attention layer without positional embeddings (3:1 ratio), GPQA-Diamond 66.67*, release August 2025."
   },
   {
    "url": "https://huggingface.co/docs/transformers/model_doc/cohere2",
    "supports": "Cohere2Config semantics: sliding_window default 4096, sliding_window_pattern, layer_types determine which layers are global (full) vs sliding; '3 sliding-window layers + 1 global layer' described as the canonical Cohere2 hybrid pattern."
   },
   {
    "url": "https://arxiv.org/abs/2504.00698",
    "supports": "Command A tech report (the dense backbone shared by the Reasoning variant): describes the 'novel hybrid architecture balancing efficiency with top-of-the-range performance', 111B, 256K context."
   },
   {
    "url": "https://docs.cohere.com/docs/command-a-reasoning",
    "supports": "Official Cohere docs: 111B, 256K context, optimized to run on 4x H100 for production workloads."
   }
  ],
  "year_dec": 2025.625
 },
 {
  "name": "Command A+ (command-a-plus-05-2026)",
  "organization": "Cohere / Cohere Labs",
  "release_date": "2026-05",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Same layer-wise hybrid backbone as Command A: interleaved sliding-window attention (window 4096, with RoPE) and full global attention (no positional embeddings) in a 3:1 ratio (global every 4th layer). Feed-forward is a sparse Mixture-of-Experts (sigmoid top-k router) instead of dense MLP. Multimodal: SigLIP vision tower feeds the text decoder. KV cache grows Theta(L) only on the global layers; sliding-window layers are window-bounded.",
  "total_layers": 32,
  "global_attention_layers": 8,
  "sliding_window_attention_layers": 24,
  "linear_or_ssm_layers": 0,
  "attention_pattern": "3:1 sliding-window-to-global. text_config.layer_types is the pattern [sliding, sliding, sliding, full_attention] repeated 8x over 32 layers => 24 sliding_attention + 8 full_attention. order_of_interleaved_layers = local_attn_first, layer_switch = 4, _sliding_window_pattern = 4, sliding_window = 4096. first_k_dense_replace = 0 (no dense prefix layers; all 32 layers are MoE).",
  "rho": 0.25,
  "confidence": "high",
  "kv_heads": 8,
  "head_dim": 128,
  "hidden_size": 4096,
  "context_length": 128000,
  "kv_mem_per_1M_GiB_bf16": 30.52,
  "kv_mem_method": "Window-bounded except global layers. Only the 8 global (full_attention) layers grow Theta(L). KV_bytes_per_token = 2 (K+V) * 8 global layers * 8 kv_heads * 128 head_dim * 2 bytes (bf16) = 32768 bytes/token. * 1e6 / 1024^3 = 30.52 GiB per 1M tokens. The 24 sliding-window layers add a fixed window-bounded (<=4096-token) KV term that does not grow with L (~384 MiB total). Note attention KV cost is independent of MoE expert count; the 218B/25B sparsity affects FFN weights, not KV.",
  "param_count_B": 218,
  "kv_mem_per_1M_GiB_bf16_note": null,
  "capability_notes": "Sparse-MoE agentic + multimodal successor: 218B total / 25B active, 128 experts, 8 active per token, 4 shared experts (sigmoid expert-selection router, norm_topk_prob=true). Multimodal (text+image in, text out) via a SigLIP vision tower (1152 hidden, 27 layers, patch 16, image 512, downsample_factor 2, up to 12 splits/image). 48 languages. 128K input / 64K output context. Optimized for agentic, reasoning, and vision workloads. Cohere reports W4A4 (NVFP4) quantization of the experts + QAD enables deployment on as few as 2x H100 (or 1x B200), ~375 tok/s output throughput and ~113 ms TTFT at W4A4. Apache-2.0 open weights. Specific numeric benchmark scores (BFCL, tau-bench, RULER, MMLU) were not published on the visible model card / blog at time of research; long-context retrieval again mediated by the 8 global layers.",
  "notes": "Top-level model_type = cohere2_vision (Cohere2VisionForConditionalGeneration). Text decoder model_type = cohere2_moe (Cohere2MoeForCausalLM): num_hidden_layers=32, num_attention_heads=128, num_key_value_heads=8 (GQA), head_dim=128, hidden_size=4096, intermediate_size=4096 (per-expert), num_experts=128, num_experts_per_tok=8, num_shared_experts=4, expert_selection_fn=sigmoid, shared_expert_combination_strategy=average, vocab_size=262144, rope_theta=50000, logit_scale=1.0, max_position_embeddings=200000 (config) vs 128K advertised usable. Released as bf16, fp8, and w4a4 (NVFP4) checkpoints. Distinct hidden_size (4096 vs Command A's 12288) and head count (128 vs 96) but the SAME 3:1 hybrid attention ratio, same head_dim=128, same kv_heads=8, same sliding_window=4096 as the Command A / Command A Reasoning backbone. config.json fetched directly from the official CohereLabs bf16 and w4a4 release repos.",
  "sources": [
   {
    "url": "https://huggingface.co/CohereLabs/command-a-plus-05-2026-bf16",
    "supports": "Official bf16 release config.json: top-level model_type=cohere2_vision; text_config model_type=cohere2_moe with num_hidden_layers=32, num_attention_heads=128, num_key_value_heads=8, head_dim=128, hidden_size=4096, num_experts=128, num_experts_per_tok=8, num_shared_experts=4, expert_selection_fn=sigmoid, first_k_dense_replace=0, sliding_window=4096, _sliding_window_pattern=4, layer_switch=4, order_of_interleaved_layers=local_attn_first, max_position_embeddings=200000, vocab_size=262144, rope_theta=50000; full 32-entry layer_types = 24 sliding + 8 full_attention; vision_config = siglip_vision_model (1152 hidden, 27 layers). Model card: 218B total / 25B active, 128K input / 64K output, 48 languages."
   },
   {
    "url": "https://huggingface.co/CohereLabs/command-a-plus-05-2026-w4a4",
    "supports": "Official W4A4 (NVFP4) release config.json confirming identical text architecture (32 layers, 24 sliding + 8 full_attention, 128 experts / 8 active / 4 shared, hidden_size 4096, head_dim 128, 8 kv heads) plus NVFP4 quantization_config targeting experts for 2x H100 deployment."
   },
   {
    "url": "https://www.marktechpost.com/2026/05/21/cohere-releases-command-a-a-218b-sparse-moe-model-for-agentic-workflows-that-runs-on-as-few-as-two-h100-gpus/",
    "supports": "Command A+ overview (2026-05-21): 218B total / 25B active sparse-MoE, 128 experts, 8 active + 1 shared (card later specifies 4 shared), 3:1 sliding-window-to-global attention ratio, sliding-window layers use RoPE / global layers no positional embeddings, W4A4 (NVFP4) enables 2x H100 at ~375 tok/s and ~113 ms TTFT."
   },
   {
    "url": "https://docs.cohere.com/docs/command-a-plus",
    "supports": "Official Cohere docs: 218B total / 25B active sparse MoE, text+image input, 48 languages, runs on 1x B200 or 2x H100 at W4A4, release May 2026."
   }
  ],
  "year_dec": 2026.375
 },
 {
  "name": "Phi-Mamba-1.5B",
  "organization": "Goomba Lab (CMU / Princeton)",
  "release_date": "2024-08",
  "family_type": "pure-ssm",
  "state_mechanism": "Discrete Mamba-2 (SSD) matrix mixer, multi-head variant; d_state=64, n_v_heads=32, n_qk_heads=32, d_conv=4, expand=1, chunk_size=128, identity activation, no bias. Distilled from Phi-1.5 attention via the 3-stage MOHAWK procedure (matrix-mixer orientation -> hidden-state distillation -> end-to-end logit distillation).",
  "rho": 0,
  "confidence": "high",
  "context_length": 2048,
  "total_layers": 24,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "kv_heads": null,
  "head_dim": null,
  "hidden_size": 2048,
  "param_count_B": 1.5,
  "kv_mem_method": "Pure-SSM with zero softmax/global-attention layers, so the Theta(L)-growing KV cache is 0 GiB regardless of context length. Memory is a fixed-size SSM recurrent state (d_state=64 per head, 32 heads, 24 layers), independent of sequence length. KV-per-1M-tokens (bf16) for unbounded attention = 0.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "kv_mem_per_1M_GiB_bf16_note": null,
  "attention_pattern": "None - all 24 layers are Mamba-2; there are no self-attention layers.",
  "state_mechanism_extra": null,
  "capability_notes": "Distilled from Phi-1.5-1.3B (Transformer) on only 3.0B tokens of C4 (Stage1 80M, Stage2 160M, Stage3 2.76B), seq len 2048 — under 1% of data used by from-scratch subquadratic peers (e.g. Mamba/Mamba-2 trained on 315B). Outperforms all prior similar-size open subquadratic models on commonsense/LM-understanding (Table 1). Reported zero-shot avg 62.6 vs Phi-1.5 teacher 64.9 (WinoGrande 71.7, ARC-E 74.0, ARC-C 44.1, PIQA 75.5, HellaSwag 60.2, LAMBADA 50.1). Short-context reasoning is close to but still lags the dense Phi-1.5 teacher. Paper presents no long-context/RULER/needle-in-haystack/many-shot-ICL retrieval evaluations; trained and evaluated only at seq len 2048, so long-context fingerprint is unestablished.",
  "param_count_B_note": null,
  "hidden_size_note": null,
  "total_layers_note": null,
  "notes": "family_type recorded as pure-ssm (the prompt's catalog labels the family hybrid-layerwise, but THIS concrete released model has zero attention layers; the hybrid label applies to the sibling Hybrid-Phi-Mamba). HF config (goombalab/Phi-Mamba/config.json) verbatim: vocab_size 51200, d_model 2048, n_layer 24, single Block of 24 modules.mixers.discrete_mamba2 layers. Architecture inherits Phi-1.5 dimensions exactly (24 layers, d_model 2048, 32 heads) but replaces every attention block with Mamba-2; the MLP/channel-mixing, embeddings, final norm and LM head are transferred from the teacher. ~1.5B params is the rounded model size reported in the paper name 'Phi-Mamba-1.5B' (Phi-1.5 teacher itself is 1.3B; the Mamba-2 mixers reduce trained sequence-mixing params). kv_heads/head_dim are null because there are no attention layers (the Mamba-2 mixer uses 32 v/qk heads each of width 64, but these are SSM heads, not KV-cache heads).",
  "sources": [
   {
    "url": "https://huggingface.co/goombalab/Phi-Mamba/resolve/main/config.json",
    "supports": "Verbatim config.json: vocab_size 51200, d_model 2048, n_layer 24, single block of 24 discrete_mamba2 layers, d_state 64, n_v_heads 32, n_qk_heads 32, d_conv 4, expand 1, chunk_size 128 -> total_layers=24, 0 attention layers, 24 SSM layers, hidden_size 2048."
   },
   {
    "url": "https://arxiv.org/abs/2408.10189",
    "supports": "MOHAWK paper: Phi-Mamba distilled from Phi-1.5 using only 3B tokens; pure Mamba-2 student; 3-stage distillation; strongest open non-Transformer model at the scale."
   },
   {
    "url": "https://arxiv.org/pdf/2408.10189",
    "supports": "Paper body: 'Phi-Mamba which has zero attention layers' (Sec on hybrid); distilled on 3.0B tokens of C4 (80M/160M/2.76B across stages) at sequence length 2048; benchmark Table 1 zero-shot avg 62.6 vs Phi-1.5 64.9; base teacher Phi-1.5-1.3B."
   },
   {
    "url": "https://huggingface.co/microsoft/phi-1_5/resolve/main/config.json",
    "supports": "Phi-1.5 teacher config: num_hidden_layers 24, hidden_size 2048, num_attention_heads 32, num_key_value_heads null (MHA), max_position_embeddings 2048 -> head_dim 64; confirms Phi-Mamba inherits 24 layers / d_model 2048."
   },
   {
    "url": "https://github.com/goombalab/phi-mamba",
    "supports": "Official implementation/README: Phi-Mamba is a MOHAWK-distilled Mamba-2 model from Phi-1.5 trained on C4 with 3B tokens; HF id goombalab/Phi-Mamba; tokenizer microsoft/phi-1_5."
   }
  ],
  "year_dec": 2024.625
 },
 {
  "name": "Hybrid-Phi-Mamba-1.5B",
  "organization": "Goomba Lab (CMU / Princeton)",
  "release_date": "2024-08",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Layer-wise hybrid: 20 Discrete Mamba-2 (SSD) layers + 4 full softmax self-attention (phi_attention) layers, all sharing d_model 2048. Mamba-2 mixer: d_state=64, n_v_heads=32, n_qk_heads=32, d_conv=4, expand=1, chunk_size=128. Attention layers are full Multi-Head Attention inherited from Phi-1.5 (32 heads, head_dim 64, rotary). Built via 3-stage MOHAWK distillation; the 4 retained attention layers stay (re-distilled) while the other 20 are converted to Mamba-2.",
  "rho": 0.1667,
  "confidence": "high",
  "context_length": 2048,
  "total_layers": 24,
  "global_attention_layers": 4,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 20,
  "kv_heads": 32,
  "head_dim": 64,
  "hidden_size": 2048,
  "param_count_B": 1.5,
  "kv_mem_method": "4 FULL (unbounded softmax) attention layers with MHA (kv_heads=32, head_dim=64, inherited from Phi-1.5). KV_bytes_per_token = 2 (K+V) * 4 layers * 32 kv_heads * 64 head_dim * 2 bytes (bf16) = 32768 bytes/token. Per 1M tokens: 32768 * 1e6 / 1024^3 = 30.52 GiB. Only these 4 attention layers grow Theta(L); the 20 Mamba-2 layers contribute a fixed-size recurrent state (no L-growth).",
  "kv_mem_per_1M_GiB_bf16": 30.518,
  "kv_mem_per_1M_GiB_bf16_note": null,
  "attention_pattern": "Uniformly interleaved global self-attention. Released config (goombalab/Hybrid-Phi-Mamba/config.json) places the 4 attention layers at 0-indexed positions 4, 10, 16, 22 (block layout 4xMamba2, Attn, Mamba2, 4xMamba2, Attn, Mamba2, 4xMamba2, Attn, Mamba2, 4xMamba2, Attn, Mamba2). Paper's best Table-4 placement is the uniform-interleave config (reported 1-indexed as attention layers 5,12,17,23 = 0-indexed 4,11,16,22); released checkpoint uses the equivalent uniform 4,10,16,22. No sliding-window attention.",
  "state_mechanism_extra": null,
  "capability_notes": "Distilled from Phi-1.5-1.3B on 5B tokens of C4 (<3% of typical pretraining data), seq len 2048. Keeps only 4 attention layers vs Phi-1.5's 24 (>3x fewer attention than competing hybrids). Beats prior ~1.5B hybrids (Samba-1.7B, Mamba-SWA-MLP-1.6B) on the reported average while using fewer attention layers and fewer params (Table 2): H.Phi-Mamba avg 66.0 (WinoGrande 72.0, ARC-E 75.3, ARC-C 45.8, PIQA 76.5, HellaSwag 60.6) vs Samba 65.4 and Mamba-SWA-MLP 64.5; teacher Phi-1.5 67.2. Table 4 ablation: uniform interleave (5,12,17,23) gives best avg 64.0 and lowest avg block L2 distance, beating contiguous placements (1-4: 62.6; 21-24: 62.2). Short-context commonsense/reasoning roughly on par with dense peers and near the teacher. Paper reports NO long-context/RULER/needle-in-haystack/many-shot-ICL retrieval scores; trained/evaluated at seq len 2048 only, so the long-context capability fingerprint is unestablished despite having global attention layers.",
  "param_count_B_note": null,
  "hidden_size_note": null,
  "total_layers_note": null,
  "notes": "Layer count verified verbatim from goombalab/Hybrid-Phi-Mamba/config.json: 12 sequential blocks summing to n_layer=24 = Block1 4xmamba2 + Block2 1xphi_attention + Block3 1xmamba2 + Block4 4xmamba2 + Block5 1xphi_attention + Block6 1xmamba2 + Block7 4xmamba2 + Block8 1xphi_attention + Block9 1xmamba2 + Block10 4xmamba2 + Block11 1xphi_attention + Block12 1xmamba2 => exactly 4 phi_attention layers (0-indexed 4,10,16,22) and 20 Mamba-2 layers, confirming the paper's '4 attention layers, remaining 20 Mamba'. CORRECTION: an automated page-summary initially mis-reported attention indices as [2,5,8,11]; the verbatim config.json shows 4,10,16,22 (4 attention layers total either way). Attention is FULL global softmax (no sliding window), kv_heads=32 head_dim=64 from Phi-1.5 MHA (num_key_value_heads=null=MHA). rho = 4/24 = 0.1667. ~1.5B params per paper naming. The phi_attention core_input is empty in config because it inherits Phi-1.5 attention hyperparameters (32 heads, d_model 2048).",
  "sources": [
   {
    "url": "https://huggingface.co/goombalab/Hybrid-Phi-Mamba/resolve/main/config.json",
    "supports": "Verbatim config.json: 12 blocks summing to n_layer=24, with phi_attention at Block2/5/8/11 (0-indexed layers 4,10,16,22) = 4 full-attention layers and 20 discrete_mamba2 layers; d_model 2048, vocab 51200, Mamba-2 d_state 64 / n_v_heads 32 / n_qk_heads 32. Establishes total_layers=24, global_attention_layers=4, linear_or_ssm_layers=20, hidden_size=2048."
   },
   {
    "url": "https://huggingface.co/microsoft/phi-1_5/resolve/main/config.json",
    "supports": "Attention hyperparameters inherited by the 4 retained attention layers: num_attention_heads 32, num_key_value_heads null (MHA, so kv_heads=32), hidden_size 2048 -> head_dim 64; max_position_embeddings 2048."
   },
   {
    "url": "https://arxiv.org/pdf/2408.10189",
    "supports": "Paper: 'retaining only four attention layers and substituting the remaining 20 layers with Mamba'; Hybrid-Phi-Mamba distilled on 5B tokens, seq len 2048; Table 2 avg 66.0 with 4 attns vs Samba (12 attn, w=2048) 65.4 and Mamba-SWA-MLP (18 attn) 64.5, teacher 67.2; Table 4 placement ablation with best uniform interleave attention layers 5,12,17,23 (avg 64.0)."
   },
   {
    "url": "https://arxiv.org/abs/2408.10189",
    "supports": "MOHAWK abstract: hybrid version (Hybrid Phi-Mamba) distilled using 5B tokens, demonstrating Transformer->SSM knowledge transfer at <1% data."
   },
   {
    "url": "https://github.com/goombalab/phi-mamba",
    "supports": "Official repo: hybrid variant keeps 4 attention layers (rest Mamba-2); MOHAWK 3-stage distillation; HF model ids and Phi-1.5 base."
   }
  ],
  "year_dec": 2024.625
 },
 {
  "name": "MambaInLlama_0_50 (Mamba-Llama3, 50% attention)",
  "organization": "Cornell University & Princeton University (Junxiong Wang, Daniele Paliotta, Avner May, Alexander M. Rush, Tri Dao)",
  "release_date": "2024-09",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba (v1) selective SSM layers interleaved with full softmax (GQA) attention layers; SSM layers initialized by reusing Llama attention linear-projection weights (Q->C, K->B, V->X). ssm_cfg expand=1, d_xb=1024.",
  "rho": 0.5,
  "global_attention_layers": 16,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 16,
  "total_layers": 32,
  "attention_pattern": "Interleaved: full global softmax attention at odd layer indices [1,3,5,...,31] (16 layers); remaining 16 even-index layers are Mamba SSM. Attention layers are standard Llama-3 GQA (no sliding window), KV cache grows Theta(L).",
  "kv_heads": 8,
  "head_dim": 128,
  "hidden_size": 4096,
  "context_length": 8192,
  "kv_mem_method": "bf16 KV from the 16 full-attention (GQA) layers only. KV_bytes/token = 2(K+V) * 16 layers * 8 kv_heads * 128 head_dim * 2 bytes = 65536 B/token. * 1e6 / 1024^3 = 61.04 GiB per 1M tokens. Mamba layers contribute a fixed-size recurrent state (not L-growing) so are excluded.",
  "kv_mem_per_1M_GiB_bf16": 61.04,
  "param_count_B": 8,
  "linear_or_ssm_layers_note": null,
  "capability_notes": "Best-performing distillate. MT-Bench 7.35 (vs teacher Llama-3-Instruct 8.00); AlpacaEval2 LC win 29.61, win 26.69 (BEATS teacher 22.90/22.60). Zero-shot LM-Eval AVG 61.30; MMLU 57.81 (Table 3) / 59.26 5-shot (Table 4); ARC 56.57, HellaSwag 78.99, WinoGrande 69.06, GSM8K 67.85, CRUX 27.88 — on par with dense peers and beats from-scratch linear-RNN baselines (TRI Mamba-7B, Nvidia Hybrid Mamba-8B, Falcon Mamba). Distillation context = 2K tokens; NIAH not separately reported for Llama-3 8B (3.1/3.2 variants show length extrapolation to 16-38x).",
  "notes": "config.json is the unmodified Llama-3-8B-Instruct config (model_type=llama); the hybrid layer map lives in a separate mamba_config.json (attn_layers list) and the model loads via a custom hybrid wrapper class. 'Comparable to Samba (50%)' per paper. SimPO+Zephyr data used for final alignment. Distill ~5 days on 8xA100.",
  "confidence": "high",
  "sources": [
   {
    "url": "https://huggingface.co/JunxiongWang/MambaInLlama_0_50/raw/main/mamba_config.json",
    "supports": "attn_layers=[1,3,...,31] (16 global attention layers), n_layer=32, d_model=4096, ssm expand=1, d_xb=1024"
   },
   {
    "url": "https://huggingface.co/JunxiongWang/MambaInLlama_0_50/raw/main/config.json",
    "supports": "num_hidden_layers=32, hidden_size=4096, num_attention_heads=32, num_key_value_heads=8, max_position_embeddings=8192, base=Meta-Llama-3-8B-Instruct, bf16"
   },
   {
    "url": "https://arxiv.org/pdf/2408.15237",
    "supports": "Table 2 chat: Mamba-Llama3 (50%) MT-Bench 7.35, AlpacaEval LC 29.61 / win 26.69; teacher 8.00/22.90/22.60. Table 3 zero-shot AVG 61.30, MMLU 57.81. Table 4 MMLU 59.26, GSM8K 67.85, CRUX 27.88. 50% kept = 16 of 32 attention layers; distillation length 2K."
   }
  ],
  "year_dec": 2024.7083333333333
 },
 {
  "name": "MambaInLlama_0_75 (Mamba-Llama3, 25% attention)",
  "organization": "Cornell University & Princeton University (Wang, Paliotta, May, Rush, Dao)",
  "release_date": "2024-09",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba (v1) selective SSM layers + full softmax (GQA) attention; SSM init from reused Llama attention projection weights. ssm_cfg expand=1, d_xb=1024.",
  "rho": 0.25,
  "global_attention_layers": 8,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "total_layers": 32,
  "attention_pattern": "Full global softmax attention at layer indices [3,7,11,15,19,23,27,31] (8 layers, every 4th); other 24 layers are Mamba. Attention = Llama-3 GQA, KV grows Theta(L).",
  "kv_heads": 8,
  "head_dim": 128,
  "hidden_size": 4096,
  "context_length": 8192,
  "kv_mem_method": "bf16 KV from 8 full-attention layers: 2*8*8*128*2 = 32768 B/token -> 30.52 GiB per 1M tokens.",
  "kv_mem_per_1M_GiB_bf16": 30.52,
  "param_count_B": 8,
  "linear_or_ssm_layers_note": null,
  "capability_notes": "MT-Bench 6.86 (R1 7.56 / R2 6.15); AlpacaEval LC 25.85, win 22.50 (still > teacher AlpacaEval). Zero-shot LM-Eval AVG 57.70; MMLU 52.68 (Table 4 5-shot). 'Slightly below teacher in MT-Bench but still surpasses some larger transformers in AlpacaEval' (paper). Performance degrades vs 50% but still competitive.",
  "notes": "Same Llama-3-8B-Instruct config.json skeleton; hybrid map in mamba_config.json. The repo suffix 0_75 = 75% of attention layers REPLACED by Mamba = 25% attention RETAINED. This 25%-attention model is the headline 'quarter of attention layers' model referenced in the abstract.",
  "confidence": "high",
  "sources": [
   {
    "url": "https://huggingface.co/JunxiongWang/MambaInLlama_0_75/raw/main/mamba_config.json",
    "supports": "attn_layers=[3,7,11,15,19,23,27,31] (8 global attention layers), n_layer=32, d_model=4096"
   },
   {
    "url": "https://huggingface.co/JunxiongWang/MambaInLlama_0_75/raw/main/config.json",
    "supports": "num_hidden_layers=32, hidden_size=4096, num_key_value_heads=8, max_position_embeddings=8192"
   },
   {
    "url": "https://arxiv.org/pdf/2408.15237",
    "supports": "Table 2: Mamba-Llama3 (25%) MT-Bench 6.86, AlpacaEval LC 25.85/win 22.50. Table 3 AVG 57.70. Table 4 MMLU 52.68. 25% kept = 8 of 32 attention layers."
   }
  ],
  "year_dec": 2024.7083333333333
 },
 {
  "name": "MambaInLlama_0_875 (Mamba-Llama3, 12.5% attention)",
  "organization": "Cornell University & Princeton University (Wang, Paliotta, May, Rush, Dao)",
  "release_date": "2024-09",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba (v1) selective SSM + full softmax (GQA) attention; SSM init from reused Llama attention projections. ssm_cfg expand=1, d_xb=1024.",
  "rho": 0.125,
  "global_attention_layers": 4,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 28,
  "total_layers": 32,
  "attention_pattern": "Full global softmax attention at layer indices [7,15,23,31] (4 layers, every 8th); other 28 layers Mamba. Llama-3 GQA attention, KV grows Theta(L).",
  "kv_heads": 8,
  "head_dim": 128,
  "hidden_size": 4096,
  "context_length": 8192,
  "kv_mem_method": "bf16 KV from 4 full-attention layers: 2*4*8*128*2 = 16384 B/token -> 15.26 GiB per 1M tokens.",
  "kv_mem_per_1M_GiB_bf16": 15.26,
  "param_count_B": 8,
  "linear_or_ssm_layers_note": null,
  "capability_notes": "MT-Bench 6.46 (R1 6.91 / R2 6.01); AlpacaEval LC 20.76, win 17.93. Zero-shot LM-Eval AVG 55.02; MMLU 49.20 (Table 4 5-shot), ARC 52.90, GSM8K 26.91. Accuracy degrades noticeably as attention is reduced to 12.5%, but still well above Falcon-Mamba-7B.",
  "notes": "Same base config.json; hybrid map in mamba_config.json. Lowest non-zero attention share in the Mamba-v1 family. Suffix 0_875 = 87.5% attention replaced.",
  "confidence": "high",
  "sources": [
   {
    "url": "https://huggingface.co/JunxiongWang/MambaInLlama_0_875/raw/main/mamba_config.json",
    "supports": "attn_layers=[7,15,23,31] (4 global attention layers), n_layer=32"
   },
   {
    "url": "https://huggingface.co/JunxiongWang/MambaInLlama_0_875/raw/main/config.json",
    "supports": "num_hidden_layers=32, hidden_size=4096, num_key_value_heads=8"
   },
   {
    "url": "https://arxiv.org/pdf/2408.15237",
    "supports": "Table 2: Mamba-Llama3 (12.5%) MT-Bench 6.46, AlpacaEval LC 20.76. Table 3 AVG 55.02. Table 4 MMLU 49.20, GSM8K 26.91."
   }
  ],
  "year_dec": 2024.7083333333333
 },
 {
  "name": "Mamba2InLlama_0_50 (Mamba2-Llama3, 50% attention)",
  "organization": "Cornell University & Princeton University (Wang, Paliotta, May, Rush, Dao)",
  "release_date": "2024-09",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 SSD layers interleaved with full softmax (GQA) attention; SSM init from reused Llama attention projections. ssm_cfg expand=1, ngroups=32, d_state=128, d_inner=4096, d_xb=1024.",
  "rho": 0.5,
  "global_attention_layers": 16,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 16,
  "total_layers": 32,
  "attention_pattern": "Full global softmax attention at odd indices [1,3,...,31] (16 layers); 16 even-index Mamba-2 layers. Llama-3 GQA attention, KV grows Theta(L).",
  "kv_heads": 8,
  "head_dim": 128,
  "hidden_size": 4096,
  "context_length": 8192,
  "kv_mem_method": "Identical attention skeleton to MambaInLlama_0_50: 2*16*8*128*2 = 65536 B/token -> 61.04 GiB per 1M tokens. Mamba-2 SSD state is fixed-size (ngroups=32, d_state=128) and excluded.",
  "kv_mem_per_1M_GiB_bf16": 61.04,
  "param_count_B": 8,
  "linear_or_ssm_layers_note": null,
  "capability_notes": "MT-Bench 7.32 (R1 7.93 / R2 6.70); AlpacaEval LC 26.78, win 22.69 (~ teacher). Zero-shot LM-Eval AVG 63.84 (highest in family); MMLU 56.67 (Table 4) / 56.67-57.81 range; ARC 60.41, HellaSwag 77.97, WinoGrande 71.35, GSM8K 59.36, CRUX 24.88. Mamba-2 (SSD) variant is more GPU-friendly; comparable chat quality to Mamba-v1 50%.",
  "notes": "Mamba-2 is architecturally distinct from Mamba-v1 (SSD with ngroups/d_state, d_inner=4096) but shares the same 16-attention-layer skeleton, so L-growing KV memory is identical to MambaInLlama_0_50. config.json again = vanilla Llama-3-8B-Instruct; hybrid map in mamba_config.json.",
  "confidence": "high",
  "sources": [
   {
    "url": "https://huggingface.co/JunxiongWang/Mamba2InLlama_0_50/raw/main/mamba_config.json",
    "supports": "attn_layers=[1,3,...,31] (16 global attention layers), n_layer=32, ssm_cfg ngroups=32 d_state=128 expand=1, d_inner=4096, d_xb=1024"
   },
   {
    "url": "https://huggingface.co/JunxiongWang/Mamba2InLlama_0_50/raw/main/config.json",
    "supports": "num_hidden_layers=32, hidden_size=4096, num_key_value_heads=8, max_position_embeddings=8192, base Meta-Llama-3-8B-Instruct"
   },
   {
    "url": "https://arxiv.org/pdf/2408.15237",
    "supports": "Table 2: Mamba2-Llama3 (50%) MT-Bench 7.32, AlpacaEval LC 26.78. Table 3 AVG 63.84. Table 4 MMLU 56.67, GSM8K 59.36, CRUX 24.88."
   }
  ],
  "year_dec": 2024.7083333333333
 },
 {
  "name": "Mamba2InLlama_0_75 (Mamba2-Llama3, 25% attention)",
  "organization": "Cornell University & Princeton University (Wang, Paliotta, May, Rush, Dao)",
  "release_date": "2024-09",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 SSD layers + full softmax (GQA) attention; SSM init from reused Llama attention projections. ssm_cfg expand=1, ngroups=32, d_state=128, d_inner=4096, d_xb=1024.",
  "rho": 0.25,
  "global_attention_layers": 8,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 24,
  "total_layers": 32,
  "attention_pattern": "Full global softmax attention at [3,7,11,15,19,23,27,31] (8 layers); 24 Mamba-2 layers. KV grows Theta(L).",
  "kv_heads": 8,
  "head_dim": 128,
  "hidden_size": 4096,
  "context_length": 8192,
  "kv_mem_method": "2*8*8*128*2 = 32768 B/token -> 30.52 GiB per 1M tokens (8 full-attention layers).",
  "kv_mem_per_1M_GiB_bf16": 30.52,
  "param_count_B": 8,
  "linear_or_ssm_layers_note": null,
  "capability_notes": "MT-Bench 6.74 (R1 7.24 / R2 6.24); AlpacaEval LC 22.75, win 19.01. Zero-shot LM-Eval AVG 60.55; MMLU 53.94 (Table 4 5-shot), ARC 59.22, GSM8K 38.13. Competitive at 25% attention.",
  "notes": "Same 8-attention skeleton as MambaInLlama_0_75 -> identical L-growing KV. Mamba-2 SSD blocks.",
  "confidence": "high",
  "sources": [
   {
    "url": "https://huggingface.co/JunxiongWang/Mamba2InLlama_0_75/raw/main/mamba_config.json",
    "supports": "attn_layers=[3,7,11,15,19,23,27,31] (8 global attention layers), n_layer=32, ssm ngroups=32 d_state=128"
   },
   {
    "url": "https://huggingface.co/JunxiongWang/Mamba2InLlama_0_75/raw/main/config.json",
    "supports": "num_hidden_layers=32, hidden_size=4096, num_key_value_heads=8"
   },
   {
    "url": "https://arxiv.org/pdf/2408.15237",
    "supports": "Table 2: Mamba2-Llama3 (25%) MT-Bench 6.74, AlpacaEval LC 22.75. Table 3 AVG 60.55. Table 4 MMLU 53.94, GSM8K 38.13."
   }
  ],
  "year_dec": 2024.7083333333333
 },
 {
  "name": "Mamba2InLlama_0_875 (Mamba2-Llama3, 12.5% attention)",
  "organization": "Cornell University & Princeton University (Wang, Paliotta, May, Rush, Dao)",
  "release_date": "2024-09",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 SSD layers + full softmax (GQA) attention; SSM init from reused Llama attention projections. ssm_cfg expand=1, ngroups=32, d_state=128, d_inner=4096, d_xb=1024.",
  "rho": 0.125,
  "global_attention_layers": 4,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 28,
  "total_layers": 32,
  "attention_pattern": "Full global softmax attention at [7,15,23,31] (4 layers); 28 Mamba-2 layers. KV grows Theta(L).",
  "kv_heads": 8,
  "head_dim": 128,
  "hidden_size": 4096,
  "context_length": 8192,
  "kv_mem_method": "2*4*8*128*2 = 16384 B/token -> 15.26 GiB per 1M tokens (4 full-attention layers).",
  "kv_mem_per_1M_GiB_bf16": 15.26,
  "param_count_B": 8,
  "linear_or_ssm_layers_note": null,
  "capability_notes": "MT-Bench 6.48 (R1 6.83 / R2 6.13); AlpacaEval LC 20.25, win 16.88. Zero-shot LM-Eval AVG 58.21; MMLU 50.85 (Table 4), ARC 53.33, GSM8K 35.03. Quality holds up better than Mamba-v1 12.5% on zero-shot AVG.",
  "notes": "Same 4-attention skeleton as MambaInLlama_0_875. Mamba-2 SSD blocks.",
  "confidence": "high",
  "sources": [
   {
    "url": "https://huggingface.co/JunxiongWang/Mamba2InLlama_0_875/raw/main/mamba_config.json",
    "supports": "attn_layers=[7,15,23,31] (4 global attention layers), n_layer=32, ssm ngroups=32 d_state=128"
   },
   {
    "url": "https://huggingface.co/JunxiongWang/Mamba2InLlama_0_875/raw/main/config.json",
    "supports": "num_hidden_layers=32, hidden_size=4096, num_key_value_heads=8"
   },
   {
    "url": "https://arxiv.org/pdf/2408.15237",
    "supports": "Table 2: Mamba2-Llama3 (12.5%) MT-Bench 6.48, AlpacaEval LC 20.25. Table 3 AVG 58.21. Table 4 MMLU 50.85, GSM8K 35.03."
   }
  ],
  "year_dec": 2024.7083333333333
 },
 {
  "name": "Mamba2InLlama_1 (Mamba2-Llama3, 0% attention / pure Mamba-2)",
  "organization": "Cornell University & Princeton University (Wang, Paliotta, May, Rush, Dao)",
  "release_date": "2024-09",
  "family_type": "pure-ssm",
  "state_mechanism": "All-Mamba-2 (SSD) model, every layer replaced; SSM init from reused Llama attention projections. ssm_cfg expand=1, ngroups=32, d_state=128, d_inner=4096, d_xb=1024.",
  "rho": 0,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 32,
  "total_layers": 32,
  "attention_pattern": "No attention layers (attn_layers=[]). All 32 layers are Mamba-2 SSD. No L-growing KV cache; state is the fixed-size SSM recurrent state.",
  "kv_heads": 0,
  "head_dim": 128,
  "hidden_size": 4096,
  "context_length": 8192,
  "kv_mem_method": "No full-attention layers -> Theta(L) KV cache = 0 GiB per 1M tokens. Memory is the fixed Mamba-2 recurrent state (independent of sequence length).",
  "kv_mem_per_1M_GiB_bf16": 0,
  "param_count_B": 8,
  "linear_or_ssm_layers_note": null,
  "capability_notes": "Pure-Mamba2 distillate; quality degrades significantly per paper. MT-Bench 5.64 (R1 6.16 / R2 5.11); AlpacaEval LC 14.49, win 10.88. Zero-shot LM-Eval AVG 54.74; MMLU 44.21 (Table 4). Demonstrates that keeping ~1/4 attention is what preserves teacher-level chat quality.",
  "notes": "family_type classified pure-ssm (rho=0). This is the lower bound that motivates the hybrid design. The Mamba-v1 0% checkpoint is not separately released as a standalone HF repo; the released 0% model is the Mamba-2 one (Mamba2InLlama_1).",
  "confidence": "high",
  "sources": [
   {
    "url": "https://huggingface.co/JunxiongWang/Mamba2InLlama_1/raw/main/mamba_config.json",
    "supports": "attn_layers=[] (0 attention layers), n_layer=32, ssm_cfg ngroups=32 d_state=128 expand=1, d_inner=4096"
   },
   {
    "url": "https://huggingface.co/JunxiongWang/Mamba2InLlama_1/raw/main/config.json",
    "supports": "num_hidden_layers=32, hidden_size=4096, base Meta-Llama-3-8B-Instruct"
   },
   {
    "url": "https://arxiv.org/pdf/2408.15237",
    "supports": "Table 2: Mamba2-Llama3 (0%) MT-Bench 5.64, AlpacaEval LC 14.49/win 10.88; pure model 'degrades significantly in accuracy'. Table 3 AVG 54.74. Table 4 MMLU 44.21."
   }
  ],
  "year_dec": 2024.7083333333333
 },
 {
  "name": "Llama3.1-Mamba2-8B-distill (Mamba2-Llama3.1, 50% attention)",
  "organization": "Cornell University & Princeton University (Wang, Paliotta, May, Rush, Dao)",
  "release_date": "2024-11",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 SSD layers + full softmax (GQA) attention, distilled from Llama-3.1-8B-Instruct (using Llama-3.1-70B teacher per paper update). ssm_cfg expand=1, ngroups=32, d_state=128, d_inner=4096, d_xb=1024.",
  "rho": 0.5,
  "global_attention_layers": 16,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 16,
  "total_layers": 32,
  "attention_pattern": "Full global softmax attention at odd indices [1,3,...,31] (16 layers); 16 Mamba-2 layers. Llama-3.1 GQA; KV grows Theta(L). Inherits Llama-3.1 RoPE supporting 131072 max positions.",
  "kv_heads": 8,
  "head_dim": 128,
  "hidden_size": 4096,
  "context_length": 131072,
  "kv_mem_method": "2*16*8*128*2 = 65536 B/token -> 61.04 GiB per 1M tokens (16 full-attention GQA layers, head_dim=4096/32=128, head_dim field null in config so derived).",
  "kv_mem_per_1M_GiB_bf16": 61.04,
  "param_count_B": 8,
  "linear_or_ssm_layers_note": null,
  "capability_notes": "Mamba2-Llama3.1 (50%): MT-Bench 7.6 (R1 8.1 / R2 7.0); AlpacaEval LC 18.99, win 21.55 (vs Llama-3.1-Instruct teacher MT-Bench 8.0, LC 20.9). Zero-shot AVG 61.85 (DPO 65.31); MMLU 61.01 (DPO 59.74). LONG CONTEXT: distillation length only 2K yet NIAH perfect up to 16K; the Mamba(v1)-Llama3.1-8B variant good up to ~38K (the abstract's '20x distillation length' length-extrapolation claim).",
  "notes": "Later release (post Llama-3.1). config.json base = meta-llama/Llama-3.1-8B-Instruct, max_position_embeddings=131072, head_dim field=null (derived 128). Companion Mamba-v1 repo: Llama3.1-Mamba-8B-distill (same 16-attention skeleton). DPO variants (Mamba2-Llama3.1-8B-dpo) also released.",
  "confidence": "high",
  "sources": [
   {
    "url": "https://huggingface.co/JunxiongWang/Llama3.1-Mamba2-8B-distill/raw/main/mamba_config.json",
    "supports": "attn_layers=[1,3,...,31] (16 global attention layers), n_layer=32, ssm ngroups=32 d_state=128"
   },
   {
    "url": "https://huggingface.co/JunxiongWang/Llama3.1-Mamba2-8B-distill/raw/main/config.json",
    "supports": "num_hidden_layers=32, hidden_size=4096, num_key_value_heads=8, head_dim=null, max_position_embeddings=131072, base Llama-3.1-8B-Instruct"
   },
   {
    "url": "https://arxiv.org/pdf/2408.15237",
    "supports": "Table 2: Mamba2-Llama3.1 (50%) MT-Bench 7.6, AlpacaEval LC 18.99/win 21.55; teacher Llama-3.1 8.0/20.9. Table 3 MMLU 61.01, AVG 61.85 (DPO 65.31). Sec 5.4: distillation length 2K, NIAH perfect to 16K (8B), Mamba-Llama3.1-8B to ~38K."
   }
  ],
  "year_dec": 2024.875
 },
 {
  "name": "Llama3.2-Mamba2-3B-distill (Mamba2-Llama3.2, 50% attention)",
  "organization": "Cornell University & Princeton University (Wang, Paliotta, May, Rush, Dao)",
  "release_date": "2024-11",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Mamba-2 SSD layers + full softmax (GQA) attention, distilled from Llama-3.2-3B-Instruct (Llama-3.1-70B teacher per paper). ssm_cfg expand=1, ngroups=24, d_state=128, d_inner=3072, d_xb=1024.",
  "rho": 0.5,
  "global_attention_layers": 14,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 14,
  "total_layers": 28,
  "attention_pattern": "Full global softmax attention at odd indices [1,3,...,27] (14 layers); 14 Mamba-2 layers. Llama-3.2-3B GQA; KV grows Theta(L). 131072 max positions.",
  "kv_heads": 8,
  "head_dim": 128,
  "hidden_size": 3072,
  "context_length": 131072,
  "kv_mem_method": "2*14*8*128*2 = 57344 B/token -> 53.41 GiB per 1M tokens (14 full-attention GQA layers; head_dim=128 explicit in config, kv_heads=8).",
  "kv_mem_per_1M_GiB_bf16": 53.41,
  "param_count_B": 3,
  "linear_or_ssm_layers_note": null,
  "capability_notes": "Mamba2-Llama3.2 (50%): MT-Bench 6.5 (R1 7.1 / R2 5.8); AlpacaEval LC 12.61, win 14.34. Zero-shot AVG 56.49 (DPO 60.78); MMLU 53.12. LONG CONTEXT: distillation length 2K yet NIAH perfect up to 10K, better than Llama-3.2-3B-Instruct baseline. Smaller 3B-scale hybrid.",
  "notes": "3B model: 28 total layers (not 32), hidden_size=3072, num_attention_heads=24, head_dim=128 explicit, ngroups=24. config.json base=meta-llama/Llama-3.2-3B-Instruct. Companion Mamba-v1: Llama3.2-Mamba-3B-distill (same 14-attention skeleton). DPO variants released.",
  "confidence": "high",
  "sources": [
   {
    "url": "https://huggingface.co/JunxiongWang/Llama3.2-Mamba2-3B-distill/raw/main/mamba_config.json",
    "supports": "attn_layers=[1,3,...,27] (14 global attention layers), n_layer=28, d_model=3072, ssm ngroups=24 d_state=128, d_inner=3072"
   },
   {
    "url": "https://huggingface.co/JunxiongWang/Llama3.2-Mamba2-3B-distill/raw/main/config.json",
    "supports": "num_hidden_layers=28, hidden_size=3072, num_attention_heads=24, num_key_value_heads=8, head_dim=128, max_position_embeddings=131072, base Llama-3.2-3B-Instruct"
   },
   {
    "url": "https://arxiv.org/pdf/2408.15237",
    "supports": "Table 2: Mamba2-Llama3.2 (50%) MT-Bench 6.5, AlpacaEval LC 12.61/win 14.34. Table 3 MMLU 53.12, AVG 56.49 (DPO 60.78). Sec 5.4: NIAH perfect to 10K, beats Llama-3.2-3B-Instruct; distillation length 2K."
   }
  ],
  "year_dec": 2024.875
 },
 {
  "name": "Llamba-1B",
  "organization": "Cartesia AI",
  "release_date": "2025-02",
  "family_type": "pure-ssm",
  "state_mechanism": "Discrete Mamba-2 (SSD) recurrent mixing layers interleaved with Llama-style gated (SiLU) MLPs. Distilled from Llama-3.2-1B-Instruct via the MOHAWK procedure (matrix orientation -> hidden-state alignment -> knowledge distillation).",
  "rho": 0,
  "confidence": "high",
  "total_layers": 16,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 16,
  "hidden_size": 2048,
  "kv_heads": null,
  "head_dim": 64,
  "context_length": 4096,
  "param_count_B": 1,
  "kv_mem_method": "Pure SSM: no softmax-attention layers, so there is no KV cache and the Theta(L)-growing memory is 0. KV_bytes_per_token = 2 * global_attention_layers(=0) * kv_heads * head_dim * 2 = 0, hence 0 GiB per 1M tokens. The Mamba-2 recurrent state is constant-size and does NOT grow with sequence length: per layer the SSD state is roughly n_v_heads(32) * head_dim(64) * d_state(64) bf16 elements; across 16 layers ~16*32*64*64*2 bytes ~= 8 MiB total, independent of L.",
  "kv_mem_per_1M_GiB_bf16": 0,
  "global_attention_layers_share_note": null,
  "attention_pattern": "None. All sequence-mixing is done by Discrete Mamba-2 (SSD) layers; there are zero softmax-attention (global or sliding-window) layers. config.json contains only ssm_cfg and mlp_cfg, no attn_cfg or attn_layer_idx.",
  "kv_mem_per_1M_GiB_bf16_note": null,
  "capability_notes": "Short-context only; no long-context/RULER/needle-in-haystack or many-shot ICL numbers published. Distilled with 8B tokens (Table 2). Zero-shot 8-task average 53.2%. MMLU 38.0 (0-shot) / 31.3 (5-shot). Distillation sequence lengths: 2048 (matrix-orientation & hidden-state-alignment stages) and 4096 (knowledge-distillation stage). On-device (Apple Silicon) tests show near-constant memory and throughput vs context length due to constant recurrent state.",
  "param_count_note": null,
  "linear_or_ssm_layers_note": null,
  "state_size_note": null,
  "notes": "config.json (cartesia-ai/Llamba-1B): model_type=llamba, n_layer=16, d_model=2048, vocab_size=128256, tie_embeddings=true, mlp_cfg.intermediate_size=8192 (act_fn=silu), ssm_cfg={d_state=64, n_v_heads=32, n_qk_heads=32, expand=1, chunk_size=128, activation=identity, bias=false}. head_dim = d_model/n_heads = 2048/32 = 64 (this is the SSM head dim, NOT an attention KV-head dim). 'total_layers'=16 counts the Mamba-2 mixing blocks; each block also carries one interleaved gated MLP. kv_heads is null because there are no attention layers. Distilled from Llama-3.2-1B-Instruct.",
  "sources": [
   {
    "url": "https://huggingface.co/cartesia-ai/Llamba-1B/resolve/main/config.json",
    "supports": "model_type=llamba, n_layer=16, d_model=2048, vocab_size=128256, tie_embeddings=true, mlp_cfg.intermediate_size=8192/silu, ssm_cfg(d_state=64,n_v_heads=32,n_qk_heads=32,expand=1,chunk_size=128); NO attn_cfg/attn_layer_idx -> 0 attention layers"
   },
   {
    "url": "https://arxiv.org/html/2502.14458v1",
    "supports": "Pure SSM (0 attention layers); Mamba-2 interleaved with Llama Gated MLP; head_dim=64; 8B distillation tokens; MMLU 38.0/31.3; zero-shot avg 53.2%; distillation seq lengths 2048 and 4096; distilled from Llama-3.2-1B-Instruct"
   },
   {
    "url": "https://cartesia.ai/blog/llamba-distillation",
    "supports": "Recurrent Mamba-2 layers with constant state size regardless of sequence length; on-device near-constant memory; distilled variant of Llama-3.x"
   }
  ],
  "year_dec": 2025.125
 },
 {
  "name": "Llamba-3B",
  "organization": "Cartesia AI",
  "release_date": "2025-02",
  "family_type": "pure-ssm",
  "state_mechanism": "Discrete Mamba-2 (SSD) recurrent mixing layers interleaved with Llama-style gated (SiLU) MLPs. Distilled from Llama-3.2-3B-Instruct via MOHAWK.",
  "rho": 0,
  "confidence": "high",
  "total_layers": 28,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 28,
  "hidden_size": 3072,
  "kv_heads": null,
  "head_dim": 96,
  "context_length": 4096,
  "param_count_B": 3,
  "kv_mem_method": "Pure SSM: zero softmax-attention layers, so no KV cache and the Theta(L)-growing memory is 0. KV_bytes_per_token = 2*0*kv_heads*head_dim*2 = 0 -> 0 GiB per 1M tokens. Mamba-2 recurrent state is constant-size, independent of L (per layer ~ n_v_heads(32)*head_dim(96)*d_state(64) bf16 elements; ~28 layers).",
  "kv_mem_per_1M_GiB_bf16": 0,
  "global_attention_layers_share_note": null,
  "attention_pattern": "None. All mixing via Discrete Mamba-2 (SSD); zero softmax-attention (global or sliding-window) layers. config.json has only ssm_cfg and mlp_cfg.",
  "kv_mem_per_1M_GiB_bf16_note": null,
  "capability_notes": "Short-context only; no published long-context/RULER/needle/many-shot-ICL results. Distilled with 10B tokens (Table 2). Zero-shot 8-task average 63.9%. MMLU 52.7 (0-shot) / 50.3 (5-shot). Constant recurrent-state memory enables flat throughput vs context on-device.",
  "param_count_note": null,
  "linear_or_ssm_layers_note": null,
  "state_size_note": null,
  "notes": "config.json (cartesia-ai/Llamba-3B): n_layer=28, d_model=3072, vocab_size=128256, tie_embeddings=true, mlp_cfg.intermediate_size=8192/silu, ssm_cfg={d_state=64, n_v_heads=32, n_qk_heads=32, expand=1, chunk_size=128}. head_dim = 3072/32 = 96 (SSM head dim per paper Table). kv_heads null (no attention). Distilled from Llama-3.2-3B-Instruct.",
  "sources": [
   {
    "url": "https://huggingface.co/cartesia-ai/Llamba-3B/resolve/main/config.json",
    "supports": "n_layer=28, d_model=3072, vocab_size=128256, tie_embeddings=true, mlp_cfg.intermediate_size=8192, ssm_cfg(d_state=64,n_v_heads=32,n_qk_heads=32); NO attn config -> 0 attention layers"
   },
   {
    "url": "https://arxiv.org/html/2502.14458v1",
    "supports": "Pure SSM (0 attention); head_dim=96; 10B distillation tokens; MMLU 52.7/50.3; zero-shot avg 63.9%; distilled from Llama-3.2-3B-Instruct"
   }
  ],
  "year_dec": 2025.125
 },
 {
  "name": "Jet-Nemotron-2B",
  "organization": "NVIDIA (NVlabs); HuggingFace org jet-ai",
  "release_date": "2025-08",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "JetBlock linear attention (gated linear attention with dynamic/data-dependent causal convolution on V; chunk-mode) interleaved with full softmax self-attention and sliding-window softmax attention. MLPs frozen from the Qwen2.5-1.5B seed during PostNAS.",
  "total_layers": 28,
  "global_attention_layers": 2,
  "sliding_window_attention_layers": 2,
  "linear_or_ssm_layers": 24,
  "rho": 0.0714,
  "param_count_B": 2,
  "hidden_size": 1536,
  "kv_heads": 2,
  "head_dim": 128,
  "context_length": 131072,
  "kv_mem_method": "Global-attention (Theta(L)-growing) KV only. Formula: KV_bytes/token = 2(K+V) * global_attention_layers(2) * kv_heads(2) * head_dim(128) * 2 bytes(bf16) = 2048 B/token. * 1e6 / 1024^3 = 1.907 GiB per 1M tokens. The 2 SWA layers (window 1152) and 24 JetBlock layers do NOT grow with L and are excluded. head_dim=128 confirmed by paper Table 10 (Q/K/V dim 128, K/V head number 2) and by hidden_size/num_attention_heads = 1536/12 = 128 in config.json (efficient_attention_config head_dim=96 applies to the JET linear-attn blocks, not the softmax attn layers). Cross-check: paper reports 154 MB total KV at 64K context (includes window-bounded SWA cache); the global-only growing part at 64K = 2*2*2*128*2*65536 = ~137 MB, consistent.",
  "kv_mem_per_1M_GiB_bf16": 1.907,
  "attention_pattern": "config.json layer_types (28 layers, 0-indexed): full softmax 'attn' at layers 14 and 19 (paper: No. 15 and 20, 1-indexed); sliding-window 'swa' (window_size 1152) at layers 20 and 21; all other 24 layers are 'jet' (JetBlock linear attention). Only 2 of 28 layers carry an unbounded Theta(L) KV cache.",
  "global_attention_layers_note": "",
  "capability_notes": "Matches/exceeds Qwen3-1.7B-Base, Qwen2.5-1.5B, Gemma3, Llama3.2 at ~2B scale. MMLU 60.8 (vs Qwen3-1.7B 60.3), MMLU-Pro 39.0 (vs 37.8), MMLU-Stem 62.7, BBH 58.3, math avg 49.6 (vs Qwen3-1.7B 43.2), GSM8K 76.2 (vs 62.8), EvalPlus (code) 60.8. Long-context: LongBench (64K) average 41.1, on par with Qwen3-1.7B-Base 42.2 and above Qwen2.5-1.5B 39.1 -- demonstrating long-context retrieval is retained despite only 2 global layers. Paper does NOT report RULER or needle-in-haystack scores. Short-context MMLU/reasoning is on par with or above dense full-attention peers. Efficiency: 6.14x prefilling and 53.6x decoding throughput speedup vs Qwen3-1.7B-Base at 256K context on H100 (max batch); ~47x smaller KV cache (154 MB vs Qwen3-1.7B-Base 7168 MB at 64K).",
  "confidence": "high",
  "notes": "Layer composition is from the GOLD config.json layer_types array (jet-ai/Jet-Nemotron-2B), verified by exact count: jet=24, attn=2, swa=2 (total 28). num_hidden_layers=28, hidden_size=1536, num_attention_heads=12, num_key_value_heads=2, intermediate_size=8960, vocab_size=151936, max_position_embeddings=131072, rope_theta=1e6, tie_word_embeddings=true, torch_dtype=bfloat16. JetBlock config (efficient_attention_config.jet): num_heads=12, head_dim=96, expand_v=2.667, conv_size=4, dconv_generator_reduction=8, chunk mode. SWA window_size=1152. Built via PostNAS on a frozen-MLP Qwen2.5-1.5B seed. rho = 2/28 = 0.0714 (global-attention share). If one counts global+SWA as 'attention-bearing', (2+2)/28 = 0.143, but SWA KV is window-bounded and excluded from rho per definition.",
  "sources": [
   {
    "url": "https://huggingface.co/jet-ai/Jet-Nemotron-2B/raw/main/config.json",
    "supports": "GOLD: num_hidden_layers=28, hidden_size=1536, num_attention_heads=12, num_key_value_heads=2, intermediate_size=8960, vocab_size=151936, max_position_embeddings=131072; exact layer_types array giving 2 attn + 2 swa (window 1152) + 24 jet; efficient_attention_config (jet head_dim=96/num_heads=12/expand_v=2.667, swa window_size=1152)."
   },
   {
    "url": "https://arxiv.org/abs/2508.15884",
    "supports": "Paper: Jet-Nemotron-2B built on Qwen2.5-1.5B with 2 full-attention layers (No.15,20); PostNAS freezes MLPs; Table 10 full-attn head config (12 heads, Q/K/V dim 128, 2 KV heads); benchmark scores (MMLU 60.8, GSM8K 76.2, math avg 49.6), LongBench 64K=41.1; 6.14x prefill / 53.6x decode speedup at 256K on H100; 154 MB KV at 64K (~47x smaller than Qwen3-1.7B-Base)."
   },
   {
    "url": "https://huggingface.co/jet-ai/Jet-Nemotron-2B",
    "supports": "Model card: 2.0B params; eval table Cache Size (64K)=154 MB, MMLU 60.8, GSM8K 76.2, MMLU-Stem 62.7, BBH 58.3, EvalPlus 60.8, LongBench 41.1; release Aug 2025."
   },
   {
    "url": "https://github.com/NVlabs/Jet-Nemotron",
    "supports": "Official NVlabs repo confirming model family, JetBlock linear-attention implementation, PostNAS pipeline, and 53.6x throughput / ~98% inference cost reduction claims."
   }
  ],
  "year_dec": 2025.625
 },
 {
  "name": "Jet-Nemotron-4B",
  "organization": "NVIDIA (NVlabs); HuggingFace org jet-ai",
  "release_date": "2025-08",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "JetBlock linear attention (gated linear attention with dynamic/data-dependent causal convolution on V; chunk-mode) interleaved with full softmax self-attention and sliding-window softmax attention. MLPs frozen from the Qwen2.5-3B seed during PostNAS.",
  "total_layers": 36,
  "global_attention_layers": 3,
  "sliding_window_attention_layers": 7,
  "linear_or_ssm_layers": 26,
  "rho": 0.0833,
  "param_count_B": 4,
  "hidden_size": 2048,
  "kv_heads": 2,
  "head_dim": 128,
  "context_length": 32768,
  "kv_mem_method": "Global-attention (Theta(L)-growing) KV only. Formula: KV_bytes/token = 2(K+V) * global_attention_layers(3) * kv_heads(2) * head_dim(128) * 2 bytes(bf16) = 3072 B/token. * 1e6 / 1024^3 = 2.861 GiB per 1M tokens. The 7 SWA layers (window 2048) and 26 JetBlock layers do NOT grow with L and are excluded. head_dim=128 from hidden_size/num_attention_heads = 2048/16 = 128 (config.json; the efficient_attention_config head_dim=128 listed there is the JET-block head_dim, which coincidentally also equals 128). Cross-check: paper reports 258 MB total KV at 64K; global-only growing part at 64K = 3*2*2*128*2*65536 = ~206 MB, with the remainder from window-bounded SWA caches.",
  "kv_mem_per_1M_GiB_bf16": 2.861,
  "attention_pattern": "config.json layer_types (36 layers, 0-indexed): full softmax 'attn' at layers 17, 20, 32; sliding-window 'swa' (window_size 2048) at layers 5, 16, 19, 21, 22, 25, 27 (7 layers); remaining 26 layers are 'jet' (JetBlock linear attention). Only 3 of 36 layers carry an unbounded Theta(L) KV cache.",
  "global_attention_layers_note": "",
  "capability_notes": "4.0B hybrid matching dense full-attention peers. LongBench (64K) average 43.9 (above Qwen3-1.7B-Base 42.2 and Jet-Nemotron-2B 41.1), indicating retained long-context retrieval with only 3 global layers. Paper does NOT report RULER or needle-in-haystack scores. KV cache 258 MB at 64K (vs Jet-Nemotron-2B 154 MB). Shares the family's up-to-53.6x decode throughput and ~98% inference-cost-reduction profile; the 53.6x headline figure is specifically the 2B vs Qwen3-1.7B-Base at 256K.",
  "confidence": "high",
  "notes": "Layer composition is from the GOLD config.json layer_types array (jet-ai/Jet-Nemotron-4B), verified by exact count: jet=26, swa=7, attn=3 (total 36). This RESOLVES a paper inconsistency: paper prose says 'three full-attention layers (No.18,21,33) and seven SWA layers' (matching config: 3 attn + 7 swa), while one table (cited as Table 9) lists 5 positions conflating attn+swa -- the config.json (3 global attn) is authoritative. num_hidden_layers=36, hidden_size=2048, num_attention_heads=16, num_key_value_heads=2, intermediate_size=11008, vocab_size=151936, max_position_embeddings=32768, rope_theta=1e6, tie_word_embeddings=true, bfloat16. JetBlock config (efficient_attention_config.jet): num_heads=16, head_dim=128, expand_v=2, conv_size=4, dconv_generator_reduction=8, chunk mode. SWA window_size=2048. Built via PostNAS on a frozen-MLP Qwen2.5-3B seed. rho = 3/36 = 0.0833 (global-attention share). If counting global+SWA as attention-bearing, (3+7)/36 = 0.278, but SWA KV is window-bounded and excluded from rho per definition. Note max_position_embeddings in config is 32768 (smaller than 2B's 131072).",
  "sources": [
   {
    "url": "https://huggingface.co/jet-ai/Jet-Nemotron-4B/raw/main/config.json",
    "supports": "GOLD: num_hidden_layers=36, hidden_size=2048, num_attention_heads=16, num_key_value_heads=2, intermediate_size=11008, vocab_size=151936, max_position_embeddings=32768; exact layer_types array giving 3 attn + 7 swa (window 2048) + 26 jet; efficient_attention_config (jet head_dim=128/num_heads=16/expand_v=2, swa window_size=2048)."
   },
   {
    "url": "https://arxiv.org/abs/2508.15884",
    "supports": "Paper: Jet-Nemotron-4B based on Qwen2.5-3B with three full-attention layers and seven SWA layers; LongBench 64K=43.9; KV cache 258 MB at 64K; PostNAS freezes MLPs; full-attn head config Q/K/V dim 128, 2 KV heads."
   },
   {
    "url": "https://huggingface.co/jet-ai/Jet-Nemotron-4B",
    "supports": "Model card: 4.0B params; Cache Size (64K)=258 MB; family architecture (JetBlock + full + SWA attention); release Aug 2025."
   },
   {
    "url": "https://github.com/NVlabs/Jet-Nemotron",
    "supports": "Official NVlabs repo confirming the 4B variant, JetBlock implementation, and PostNAS pipeline."
   }
  ],
  "year_dec": 2025.625
 },
 {
  "name": "LongCat-Flash-Chat",
  "organization": "Meituan (LongCat Team)",
  "release_date": "2025-09",
  "family_type": "mla-compressed",
  "state_mechanism": "Multi-head Latent Attention (MLA): KV is compressed to a shared low-rank latent (kv_lora_rank=512) plus a decoupled RoPE key (qk_rope_head_dim=64); query also low-rank (q_lora_rank=1536). All attention is full causal softmax over the compressed latent. No sliding-window, no linear-attention/SSM. Combined with Shortcut-connected MoE (ScMoE) and zero-computation experts for dynamic compute.",
  "rho": 1,
  "confidence": "high",
  "context_length": 131072,
  "total_layers": 56,
  "global_attention_layers": 56,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 0,
  "attention_pattern": "All-global MLA attention. The HF config exposes num_layers=28 (the conceptual 'LongCat layer') AND num_hidden_layers=56: each LongCat layer contains TWO MLA attention blocks (plus heterogeneous FFN/ScMoE between them), so there are 56 full-attention MLA blocks total. Every attention block is unbounded global softmax over the MLA latent KV; KV grows Theta(L). rho = 56/56 = 1.0 (also 28/28 = 1.0 if counted by conceptual layers).",
  "hidden_size": 6144,
  "kv_heads": 64,
  "head_dim": 128,
  "kv_mem_method": "MLA compressed-latent KV (NOT per-head). MLA caches, per token per attention block, the shared low-rank latent c_KV (kv_lora_rank=512) plus the decoupled RoPE key k_rope (qk_rope_head_dim=64) = 576 elements, shared across all 64 heads. bf16 = 2 bytes. There are 56 MLA blocks (28 LongCat layers x 2). bytes/token = 56 * (512+64) * 2 = 64,512. Per 1M tokens: 64,512 * 1e6 / 1024^3 = 60.08 GiB. (For contrast, a decompressed per-head MHA cache at these dims would be ~30-40x larger, which is the whole point of MLA.) kv_heads/head_dim fields below record the MLA head config (64 heads, qk_nope=128/qk_rope=64, v=128) but are NOT used in this MLA cache calc.",
  "kv_mem_per_1M_GiB_bf16": 60.08,
  "param_count_B": 560,
  "capability_notes": "560B total / ~27B average active per token (dynamic 18.6B-31.3B range via zero-computation experts). Short-context general/reasoning is on par with or above strong dense/MoE peers: MMLU 89.71, MATH500 96.40, ArenaHard-V2 86.50. Strong agentic tool-use (tau^2-Bench telecom 73.68 avg@4; TerminalBench 39.5). Context window 128k. NO official RULER / needle-in-haystack / long-context retrieval scores were published in the technical report or model card despite the 128k window -- this is a notable gap; long-context capability fingerprint is unverified from primary sources.",
  "notes": "family_type mla-compressed. rho=1.0 because EVERY layer uses full global MLA attention -- there is no sliding-window/local or linear/SSM component, so the KV cache grows linearly with sequence length (it is just compressed by MLA's low-rank latent). CRITICAL layer-count reconciliation: the tech report (arXiv 2509.01322) describes '28 layers' and states 'each layer integrates two MLA blocks'; the HF transformers config encodes this as num_layers=28 AND num_hidden_layers=56. So the physical/global attention-block count is 56, which is what the KV-memory formula must use. MoE config: 512 routed FFN experts (expert_ffn_hidden_size=2048) + 256 zero-computation (identity) experts, moe_topk=12, routed_scaling_factor=6.0, dense-path ffn_hidden_size=12288. attention_bias=false, rope_theta=1e7, rms_norm_eps=1e-5, vocab_size=131072. An MTP (multi-token-prediction) layer exists for training but is excluded from the 28-layer count. Pretrained on 20T tokens; >100 TPS on H800. Variants released: LongCat-Flash-Chat and LongCat-Flash-Chat-FP8 (same architecture). Related later models (LongCat-Flash-Thinking, LongCat-Flash-Omni) share this backbone.",
  "sources": [
   {
    "url": "https://huggingface.co/docs/transformers/en/model_doc/longcat_flash",
    "supports": "LongcatFlashConfig defaults (the canonical released architecture): num_hidden_layers=56, num_layers=28, hidden_size=6144, num_attention_heads=64, q_lora_rank=1536, kv_lora_rank=512, qk_nope_head_dim=128, qk_rope_head_dim=64, v_head_dim=128, ffn_hidden_size=12288, expert_ffn_hidden_size=2048, n_routed_experts=512, zero_expert_num=256 (nn.Identity skip experts), moe_topk=12, routed_scaling_factor=6.0, vocab_size=131072, max_position_embeddings=131072, attention_bias=false. Confirms two attention blocks per conceptual layer (28 layers -> 56 hidden layers)."
   },
   {
    "url": "https://huggingface.co/meituan-longcat/LongCat-Flash-Chat/raw/main/config.json",
    "supports": "Official model config.json: attention_method=MLA, hidden_size=6144, num_attention_heads=64, num_layers=28, kv_lora_rank=512, q_lora_rank=1536, qk_rope_head_dim=64, qk_nope_head_dim=128, v_head_dim=128, n_routed_experts=512, zero_expert_num=256, moe_topk=12, expert_ffn_hidden_size=2048, ffn_hidden_size=12288, vocab_size=131072, max_position_embeddings=131072, rope_theta=1e7."
   },
   {
    "url": "https://arxiv.org/abs/2509.01322",
    "supports": "LongCat-Flash Technical Report (Meituan, Sept 1 2025): 560B total params, 18.6B-31.3B active (avg ~27B), shortcut-connected MoE + zero-computation experts, MLA attention, 128k context, MMLU 89.71. Release timing."
   },
   {
    "url": "https://arxiv.org/html/2509.01322v1",
    "supports": "Architecture prose: '28 layers (excluding the MTP layer) with a 6144-dimensional hidden state', 'each layer integrates two Multi-head Latent Attention (MLA) blocks', 64 attention heads, KV compression dim 512, query compression dim 1536, 512 FFN experts + 256 zero-computation experts, top-12, shortcut from first MLA output to MoE block reduces non-overlapping comm 25.3%->8.4%. Benchmarks MMLU 89.71, MATH500 96.40, ArenaHard-V2 86.50."
   },
   {
    "url": "https://www.lmsys.org/blog/2025-09-01-sglang-longcat-flash/",
    "supports": "SGLang deployment blog (Sept 1 2025): confirms MLA + Shortcut-Connected (ScMoE) structure, 512 FFN experts + 256 zero-computation experts, 560B total params, >100 TPS on H800; corroborates release date."
   },
   {
    "url": "https://huggingface.co/meituan-longcat/LongCat-Flash-Chat",
    "supports": "Official model card: 560B total, 18.6B-31.3B active (~27B avg), 128k context; benchmark table (MMLU 89.71, MATH500 96.40, ArenaHard-V2 86.50, tau^2-Bench telecom 73.68); confirms NO RULER/needle long-context scores published."
   }
  ],
  "year_dec": 2025.7083333333333
 },
 {
  "name": "DeepSeek-V3.2-Exp",
  "organization": "DeepSeek-AI",
  "release_date": "2025-09",
  "family_type": "mla-compressed",
  "state_mechanism": "Multi-head Latent Attention (MLA) with a single shared compressed latent KV per token (kv_lora_rank=512 + qk_rope_head_dim=64 = 576 dims/layer), augmented by DeepSeek Sparse Attention (DSA): a lightning indexer (index_n_heads=64, index_head_dim=128, ReLU dot-product, FP8) scores all preceding tokens, then top-k (index_topk=2048) tokens are selected per query and fine-grained MLA attention is computed only over them. DSA sits on top of MLA in every attention layer; it reduces attention COMPUTE from O(L^2) to O(Lk) but the compressed latent KV cache for all tokens is still retained (grows Theta(L)).",
  "rho": 1,
  "confidence": "high",
  "total_layers": 61,
  "global_attention_layers": 61,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 0,
  "attention_pattern": "All 61 layers use MLA self-attention (full softmax over a top-2048-selected subset via DSA). There are no sliding-window or linear/SSM layers. The first 3 layers (first_k_dense_replace=3) use dense FFN; layers 3-60 use MoE (256 routed + 1 shared expert, 8 active). One MTP (num_nextn_predict_layers=1) module on top. DSA token selection (top-k=2048) is applied across all attention layers; in the first ~3 warm-up layers/short-prefix the selection is effectively dense when L<=2048.",
  "hidden_size": 7168,
  "kv_heads": 128,
  "head_dim": 192,
  "kv_mem_method": "MLA compressed-latent KV (NOT per-head). Per layer per token the cache stores only the shared latent vector = kv_lora_rank(512) + qk_rope_head_dim(64) = 576 dims, bf16 (2 bytes) => 1152 bytes/layer/token. Across 61 global MLA layers: 1152 * 61 = 70,272 bytes/token (~70 KB/token, matches the official '~70KB' figure). Per 1M tokens: 70,272 * 1e6 / 1024^3 = 65.45 GiB. DSA reduces attention compute to O(Lk) with k=2048 but does NOT shrink this stored latent KV (the indexer must score all retained latents), so the Theta(L)-growing KV is the full 70KB/token. The ~57x vs MHA figure compares this latent against a hypothetical full MHA cache (128 heads * (192 K-dim + 128 V-dim) per layer).",
  "kv_mem_per_1M_GiB_bf16": 65.45,
  "context_length": 163840,
  "param_count_B": 685,
  "capability_notes": "MoE: 671B-685B total params (~685B incl MTP per HF), ~37B activated per token (256 routed experts, 8 active + 1 shared). Designed to match DeepSeek-V3.1-Terminus quality while cutting long-context cost; API prices dropped 50%+. Reasoning (no tool use) vs V3.1-Terminus: MMLU-Pro 85.0 vs 85.0 (on par); GPQA-Diamond 79.9 vs 80.7; AIME 2025 89.3 vs 88.4; HMMT 2025 83.6 vs 86.1; LiveCodeBench 74.1 vs 74.9; Codeforces 2121 vs 2046. Agentic: BrowseComp 40.1 vs 38.5; SWE-bench Multilingual 57.9 vs 57.8; Terminal-bench 37.7 vs 36.7. Short-context reasoning/MMLU is on par with the dense-attention V3.1-Terminus peer (supports CCH R2/R3: sparse-index KV-compression preserves capability). No official RULER / needle-in-haystack table published in the model card; long-context gains framed as efficiency-neutral on quality.",
  "notes": "config.json model_type=deepseek_v32, architectures=[DeepseekV32ForCausalLM]. Built on the V3/V3.1 base (61 layers, hidden 7168, 128 attn heads, MLA q_lora_rank=1536, kv_lora_rank=512, qk_nope_head_dim=128, qk_rope_head_dim=64, v_head_dim=128; effective per-head attn dim qk=192). DSA-specific config keys: index_n_heads=64, index_head_dim=128, index_topk=2048. FP8 quantization (e4m3, ue8m0 scale, 128x128 block). YaRN rope_scaling factor=40 over original 4096 -> 163840 ctx. head_dim reported as 192 = qk_nope_head_dim(128)+qk_rope_head_dim(64), the query/key per-head dim; config has no separate 'head_dim' key (MLA). kv_heads field = num_key_value_heads=128 but is nominal for MLA — the actual cached object is the single shared 576-dim latent, which is what the kv_mem math uses. rho=1.0: every layer's latent KV grows Theta(L); DSA is a compute-sparsity (top-k=2048) not a KV-eviction mechanism. Related siblings exist (DeepSeek-V3.2, DeepSeek-V3.2-Speciale) but V3.2-Exp is the target.",
  "sources": [
   {
    "url": "https://huggingface.co/deepseek-ai/DeepSeek-V3.2-Exp/raw/main/config.json",
    "supports": "GOLD config.json: num_hidden_layers=61, hidden_size=7168, num_attention_heads=128, num_key_value_heads=128, q_lora_rank=1536, kv_lora_rank=512, qk_nope_head_dim=128, qk_rope_head_dim=64, v_head_dim=128, index_n_heads=64, index_head_dim=128, index_topk=2048, first_k_dense_replace=3, n_routed_experts=256, n_shared_experts=1, num_experts_per_tok=8, moe_intermediate_size=2048, num_nextn_predict_layers=1, max_position_embeddings=163840, vocab_size=129280, model_type=deepseek_v32, fp8 quant, yarn rope factor=40"
   },
   {
    "url": "https://arxiv.org/abs/2512.02556",
    "supports": "Official tech report: DSA instantiated on MLA, lightning indexer with small number of FP8 heads, top-k = 2048 key-value tokens selected per query token; latent KV entry shared across all query heads (MQA-mode MLA)"
   },
   {
    "url": "https://api-docs.deepseek.com/news/news250929",
    "supports": "Official announcement (release Sep 29 2025 -> 2025-09): DSA fine-grained sparse attention with minimal quality impact; on par with V3.1-Terminus; API prices dropped 50%+; V3.1-Terminus kept until Oct 15 2025 for comparison"
   },
   {
    "url": "https://huggingface.co/deepseek-ai/DeepSeek-V3.2-Exp/blob/main/README.md",
    "supports": "Benchmark table vs V3.1-Terminus: MMLU-Pro 85.0/85.0, GPQA-Diamond 79.9/80.7, AIME2025 89.3/88.4, HMMT2025 83.6/86.1, LiveCodeBench 74.1/74.9, Codeforces 2121/2046, BrowseComp 40.1/38.5, SWE-bench Multilingual 57.9/57.8, Terminal-bench 37.7/36.7"
   },
   {
    "url": "https://magazine.sebastianraschka.com/p/technical-deepseek",
    "supports": "Independent analysis confirming MLA + DSA used together and top-k hyperparameter set to 2048 in model code"
   }
  ],
  "year_dec": 2025.7083333333333
 },
 {
  "name": "JetBlock (operator)",
  "organization": "NVIDIA (NVlabs)",
  "release_date": "2025-08",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Linear-attention block: a gated linear attention with an input-conditioned kernel generator that produces DYNAMIC causal convolution kernels which are applied to the value (V) tokens before the linear-attention recurrence; chunked-recurrent training form. Recurrent/associative-memory state is a fixed-size matrix per head (size ~ head_dim x (expand_v*head_dim)); NO per-token KV cache, so memory and per-step compute are O(1) in sequence length. Reported to outperform Mamba-2 and Gated DeltaNet as the recurrent mixer in PostNAS hybrids.",
  "rho": 0,
  "confidence": "high",
  "param_count_B": null,
  "total_layers": null,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 1,
  "hidden_size": null,
  "kv_heads": null,
  "head_dim": 128,
  "context_length": null,
  "kv_mem_per_1M_GiB_bf16": 0,
  "kv_mem_method": "JetBlock is a pure linear-attention operator with NO softmax KV cache. Its memory is a fixed-size recurrent state independent of sequence length L, so the Theta(L)-growing KV memory per 1M tokens = 0. (head_dim=128 in the 4B instantiation, 96 in the 2B instantiation; conv_size=4; expand_v=2 or 2.6667.)",
  "attention_pattern": "Not a model; this is the standalone linear-attention OPERATOR/mixer. rho=0 by definition (it contains no global softmax attention). Used as the recurrent block in Jet-Nemotron hybrids (24/28 layers in 2B, 26/36 in 4B).",
  "capability_notes": "Per the Jet-Nemotron paper, JetBlock outperforms Mamba-2, Gated DeltaNet (GDN), and Gated Linear Attention as the linear mixer under identical PostNAS training budget; the dynamic value-conditioned convolution is the key differentiator vs static depthwise conv used in Mamba/GDN. Capability fingerprints are reported only at the full-model level (see Jet-Nemotron-2B/4B records).",
  "notes": "Returned per the TARGET spec which lists JetBlock 'separately as the operator (vs the model)'. This row characterizes the operator itself (pure-linear-attn, no KV growth). Concrete released artifacts that USE this operator are the two Jet-Nemotron model records above. JetBlock hyperparameters come from the released config.json efficient_attention_config.jet blocks: conv_size=4, dconv_generator_reduction=8, mode=chunk, expand_v=2 (4B)/2.6667 (2B), head_dim=128 (4B)/96 (2B).",
  "sources": [
   {
    "url": "https://arxiv.org/abs/2508.15884",
    "supports": "JetBlock introduced as novel linear-attention block; kernel generator producing dynamic causal convolution kernels applied to value tokens; outperforms Mamba-2 / Gated DeltaNet as recurrent mixer in PostNAS"
   },
   {
    "url": "https://arxiv.org/html/2508.15884v1",
    "supports": "JetBlock design details (dynamic conv on V), comparison to Mamba2/GDN, chunked recurrent form, fixed-size state (no per-token KV)"
   },
   {
    "url": "https://huggingface.co/jet-ai/Jet-Nemotron-2B/raw/main/config.json",
    "supports": "efficient_attention_config.jet hyperparameters: conv_size=4, dconv_generator_reduction=8, expand_v=2.6667, head_dim=96, num_heads=12, mode=chunk (2B instantiation)"
   },
   {
    "url": "https://huggingface.co/jet-ai/Jet-Nemotron-4B/raw/main/config.json",
    "supports": "efficient_attention_config.jet: conv_size=4, expand_v=2, head_dim=128, num_heads=16 (4B instantiation)"
   }
  ],
  "year_dec": 2025.625
 },
 {
  "name": "Gated DeltaNet-2 1.3B (recurrent-only / pure)",
  "organization": "NVIDIA",
  "release_date": "2026-05",
  "family_type": "pure-linear-attn",
  "state_mechanism": "Gated DeltaNet-2 (GDN-2) recurrent fast-weight state with decoupled channel-wise erase/write gates. Update rule: S_t = (I - k_t (b_t ⊙ k_t)^T) Diag(exp(g_t)) S_{t-1} + k_t (w_t ⊙ v_t)^T, where b_t ∈ R^{d_k} is a channel-wise erase gate (on the key axis), w_t ∈ R^{d_v} is a channel-wise write gate (on the value axis), and Diag(exp(g_t)) is channel-wise decay. Generalizes KDA (recovered when b_t,w_t collapse to a shared scalar beta_t) and Gated DeltaNet (recovered when decay also collapses to a scalar). Each GDN-2 token mixer: 16 heads, head_dim d_k=d_v=128, expand_v=1.0, short conv (kernel size 4) on q/k/v, SiLU + L2-norm on q/k paths, gated RMSNorm (FusedRMSNormSwishGate) output. Constant-size recurrent state = 16 heads * 128 * 128 = 262,144 floats per GDN-2 layer; constant-memory decoding, Theta(L) linear-time training via chunkwise WY (Triton).",
  "rho": 0,
  "confidence": "high",
  "context_length": 4096,
  "total_layers": 18,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 18,
  "hidden_size": 2304,
  "kv_heads": 16,
  "head_dim": 128,
  "param_count_B": 1.3,
  "kv_mem_per_1M_GiB_bf16": 0,
  "kv_mem_method": "No full/global softmax attention layers exist in this model (global_attention_layers=0), so the Theta(L)-growing KV cache is 0. Decoding memory is the constant recurrent state, NOT a growing KV cache. Per-layer GDN-2 recurrent state = 16 heads * d_k(128) * d_v(128) = 262,144 floats; total over 18 GDN-2 layers = 18 * 262,144 = 4,718,592 floats (~9.0 MiB at bf16), independent of sequence length L. kv_heads/head_dim reported here (16/128) describe the GDN-2 token-mixer inner heads, not a softmax KV cache. Standard KV-per-1M-token formula (2*global_layers*kv_heads*head_dim*2 bytes) yields 0 because global_attention_layers=0.",
  "kv_mem_method_note": "",
  "state_mechanism_note": "",
  "capability_notes": "1.3B params, trained on 100B FineWeb-Edu tokens, matched recurrent-state size vs Mamba-2/Mamba-3 baselines. Recurrent-only setting results (from official README/paper): WikiText ppl 15.90 (best vs Mamba-2 16.79, GDN 16.40, KDA 16.81, Mamba-3 MIMO 16.45); LAMBADA ppl 11.41 (best); LAMBADA acc 48.09; commonsense-reasoning avg acc 53.11 (best in group). RULER needle-in-a-haystack (recurrent): S-NIAH-2@4K 93.0 (best vs GDN 87.2, KDA 89.0, Mamba-3 64.2); S-NIAH-3@2K 89.8 (best vs 54.2/63.2/72.4); MK-NIAH-1@4K (multi-key, interference-heavy) 37.8 (best vs 27.8/28.0/18.0). Real-world retrieval avg (SWDE/SQuAD/FDA/TriviaQA/NQ/DROP) 29.88, best vs Mamba-2 26.84/GDN 28.09/KDA 28.67/Mamba-3 28.35. Ablations: both gates help, erase gate b_t accounts for most of the gain (key-side association protection/revision). Strongest advantage on interference-heavy multi-key NIAH, indicating better in-context memory editing/state-tracking than scalar-gated delta-rule peers. Short-context commonsense avg (53.11) edges out the recurrent baselines but no dense-Transformer recurrent-only comparison given; the Transformer baseline appears only in the hybrid table.",
  "notes": "PURE LINEAR-ATTENTION MODEL (rho=0). Config name 'gdn2_1.3B' in lit_gpt/config.py, org='NVIDIA', listed total parameters 1,302,638,112. Architecture from config.json-equivalent (lit_gpt/config.py) + model.py dispatch logic. n_layer=18, n_embd=2304, n_head=18 (transformer-level), head_size=2304/18=128, block_size=4096, intermediate_size=6208 (SwiGLU MLP), rotary_percentage=1.0 (full RoPE), parallel_residual=False, FusedRMSNorm, vocab_size=32000. gdn2_per_layer=1 means EVERY layer (layer_idx % 1 == 0) is a GDN-2 token mixer (see model.py Block: use_gdn2 = layer_idx % gdn2_per_layer == 0) => all 18 layers are GDN-2 linear-attention, 0 attention layers. local_window=2048 is set in config but is unused because no layer uses CausalSelfAttention in this variant. Each residual block = norm -> GDN-2 -> norm -> SwiGLU MLP. CAUTION: the transformer-level n_head=18/head_size=128 is distinct from the GDN-2 token-mixer internal heads (num_heads=16, head_dim=128), since GatedDeltaNet2 is instantiated with hidden_size=2304 and otherwise default head config (16 heads). rho flagged: 0 global attention layers AND 0 sliding-window layers; KV growth is entirely absent (constant state). Training: AdamW, peak LR 4e-4, wd 0.1, grad clip 1.0, cosine schedule, 1B-token warmup, global batch 0.5M tokens, seq len 4K. Authors: Ali Hatamizadeh, Yejin Choi, Jan Kautz. No HuggingFace weights released as of research date; config is from the official NVlabs GitHub source (canonical config.json-equivalent). Code release 2026-05-21; arXiv 2605.22791 dated 2026-05-22; research.nvidia.com publication date 2026-05-21.",
  "sources": [
   {
    "url": "https://github.com/NVlabs/GatedDeltaNet-2/blob/main/lit_gpt/config.py",
    "supports": "Exact config 'gdn2_1.3B': org=NVIDIA, n_layer=18, n_embd=2304, n_head=18, block_size=4096, vocab_size=32000, intermediate_size=6208, gdn2_per_layer=1, local_window=2048, rotary_percentage=1.0, parallel_residual=False, FusedRMSNorm; listed total parameters 1,302,638,112."
   },
   {
    "url": "https://github.com/NVlabs/GatedDeltaNet-2/blob/main/lit_gpt/model.py",
    "supports": "Layer dispatch: Block.use_gdn2 = layer_idx % config.gdn2_per_layer == 0; with gdn2_per_layer=1 all 18 layers are GatedDeltaNet2 (linear), 0 CausalSelfAttention layers. CausalSelfAttention always uses flash_attn window_size=(local_window-1,0) i.e. sliding-window, never global; head_size=n_embd/n_head=128. Residual block = norm->mixer->norm->MLP."
   },
   {
    "url": "https://github.com/NVlabs/GatedDeltaNet-2/blob/main/lit_gpt/gdn2.py",
    "supports": "GatedDeltaNet2 token-mixer defaults: head_dim=128, num_heads=16, expand_v=1.0, conv_size=4; update rule S_t=(I - k_t(b_t⊙k_t)^T)Diag(exp(g_t))S_{t-1}+k_t(w_t⊙v_t)^T; channel-wise erase b_t∈R^{d_k} and write w_t∈R^{d_v}; recovers KDA when b_t=w_t=beta_t. Constant-size recurrent state."
   },
   {
    "url": "https://github.com/NVlabs/GatedDeltaNet-2/blob/main/README.md",
    "supports": "1.3B params / 100B FineWeb-Edu tokens; 16 heads, d_k=d_v=128; recurrent-only benchmark table (WikiText 15.90, LAMBADA ppl 11.41, commonsense avg 53.11), RULER S-NIAH-2@4K 93.0 / S-NIAH-3@2K 89.8 / MK-NIAH-1@4K 37.8, real-world retrieval avg 29.88; training recipe (LR 4e-4, batch 0.5M, seq 4K); code release 05/21/2026; authors Hatamizadeh, Choi, Kautz."
   },
   {
    "url": "https://arxiv.org/abs/2605.22791",
    "supports": "Paper 'Gated DeltaNet-2: Decoupling Erase and Write in Linear Attention' (arXiv 2605.22791, 2026-05-22); authors Ali Hatamizadeh, Yejin Choi, Jan Kautz; decouples delta-rule erase/write into channel-wise gates; constant-memory linear attention; strongest vs Mamba-2/GDN/KDA/Mamba-3."
   },
   {
    "url": "https://research.nvidia.com/publication/2026-05_gated-deltanet-2-decoupling-erase-and-write-linear-attention",
    "supports": "Official NVIDIA Research publication page, date 2026-05 (2026-05-21), confirms 1.3B / 100B FineWeb-Edu, constant-memory linear attention, channel-wise erase b_t and write w_t gates."
   }
  ],
  "year_dec": 2026.375
 },
 {
  "name": "Gated DeltaNet-2 1.3B Hybrid (+ SWA)",
  "organization": "NVIDIA",
  "release_date": "2026-05",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Hybrid layerwise: alternates Gated DeltaNet-2 (GDN-2) linear-attention token mixers with sliding-window softmax attention (SWA) layers, each followed by a SwiGLU MLP. GDN-2 mechanism identical to the pure variant: constant-size recurrent fast-weight state with decoupled channel-wise erase gate b_t (key axis) and write gate w_t (value axis) plus channel-wise decay; per-GDN-2-layer state = 16 heads * 128 * 128 = 262,144 floats. The interleaved attention layers are LOCAL/sliding-window only (window=2048 tokens), NOT full global softmax attention. Effective repeating cell ~ [GDN-2, MLP, SWA, MLP].",
  "rho": 0,
  "confidence": "high",
  "context_length": 4096,
  "total_layers": 18,
  "global_attention_layers": 0,
  "sliding_window_attention_layers": 9,
  "linear_or_ssm_layers": 9,
  "hidden_size": 2304,
  "kv_heads": 16,
  "head_dim": 128,
  "param_count_B": 1.3,
  "kv_mem_per_1M_GiB_bf16": 0,
  "kv_mem_method": "rho=0 because there are ZERO full/global softmax attention layers: the 9 non-GDN-2 layers are sliding-window attention with window=2048 (flash_attn window_size=(local_window-1,0)=(2047,0)), so their KV cache is window-BOUNDED and does NOT grow with sequence length L. The Theta(L)-growing KV per 1M tokens is therefore 0.0 GiB. Bounded SWA KV footprint (does not grow with L): 9 SWA layers * 2(k+v) * n_query_groups(18 transformer-level kv heads, MHA since n_query_groups defaults to n_head=18) * head_size(128) * 2 bytes(bf16) * window(2048) = ~162 MiB total per sequence, fixed regardless of L. Plus 9 GDN-2 layers' constant recurrent state = 9 * 262,144 floats (~4.5 MiB bf16). NOTE: the transformer-level attention uses 18 query heads / 18 kv heads (MHA) with head_size 128; the GDN-2 mixer uses 16 heads internally (head_dim 128). I report kv_heads=16/head_dim=128 to describe the GDN-2 mixer per the schema; the SWA layers use 18 kv heads.",
  "kv_mem_method_note": "",
  "state_mechanism_note": "",
  "capability_notes": "1.3B params / 100B FineWeb-Edu tokens, hybrid (+ SWA, window 2K). Hybrid-setting results (official README/paper): WikiText ppl 15.62 (best vs Transformer 19.22, GDN 16.00, KDA 16.01, Mamba-3 MIMO 15.81); LAMBADA ppl 10.43 (best); LAMBADA acc 50.90 (best); commonsense-reasoning avg acc 53.97 (best, vs dense Transformer baseline 50.86). RULER NIAH (hybrid): S-NIAH-2@4K 57.9 (best in group), S-NIAH-3@2K 99.0 (best), MK-NIAH-1@4K (multi-key) 48.0 (best vs GDN 44.8, KDA 40.4, Mamba-3 46.6). Real-world retrieval avg (SWDE/SQuAD/FDA/TriviaQA/NQ/DROP) 42.28, best vs Mamba-2 39.74 / GDN 39.11 / KDA 40.14 / Mamba-3 40.11. Near-flat throughput scaling with sequence length on single H100 (training, hybrid 1.3B), small constant overhead over KDA. Short-context commonsense avg (53.97) exceeds the dense Transformer baseline (50.86), indicating short-context quality on par with / above the dense peer at this scale. WARNING: because attention is sliding-window only (2K), 'long-context' here means windowed local attention + GDN-2 recurrent state, not full-attention global retrieval; reported RULER lengths are 2K-4K.",
  "notes": "HYBRID LAYERWISE MODEL but with NO global attention (rho=0; sliding-window-only). Config name 'swa_gdn2_1.3B' in lit_gpt/config.py, org=NVIDIA, listed total parameters 1,300,314,384. n_layer=18, n_embd=2304, n_head=18, head_size=128, block_size=4096, intermediate_size=6784 (SwiGLU), gdn2_per_layer=2, local_window=2048, rotary_percentage=1.0, parallel_residual=False, FusedRMSNorm, vocab_size=32000. Layer pattern from model.py: use_gdn2 = layer_idx % 2 == 0 => even layer indices (0,2,4,...,16) are GDN-2 linear (9 layers), odd indices (1,3,...,17) are CausalSelfAttention with sliding window 2048 (9 layers). Verified by replicating the dispatch: 9 GDN-2 + 9 SWA. CRITICAL FLAG for rho: per the task definition, sliding-window layers are NOT counted as global_attention_layers, so global_attention_layers=0 and rho=0/18=0.0. This is the 'different beast' case: a hybrid model whose attention is entirely window-bounded; its KV does not grow with L. Used in the official training script scripts/tsz1024x4k_100B_swa_gdn2.sh (--model_name swa_gdn2_1.3B). Training recipe identical to pure variant (LR 4e-4, wd 0.1, batch 0.5M tokens, seq 4K, cosine, 1B warmup). Authors: Hatamizadeh, Choi, Kautz. No HuggingFace weights released as of research date; config from official NVlabs GitHub (canonical). Code release 2026-05-21; arXiv 2605.22791.",
  "sources": [
   {
    "url": "https://github.com/NVlabs/GatedDeltaNet-2/blob/main/lit_gpt/config.py",
    "supports": "Exact config 'swa_gdn2_1.3B': org=NVIDIA, n_layer=18, n_embd=2304, n_head=18, block_size=4096, vocab_size=32000, intermediate_size=6784, gdn2_per_layer=2, local_window=2048, rotary_percentage=1.0, parallel_residual=False, FusedRMSNorm; listed total parameters 1,300,314,384."
   },
   {
    "url": "https://github.com/NVlabs/GatedDeltaNet-2/blob/main/lit_gpt/model.py",
    "supports": "Block.use_gdn2 = layer_idx % gdn2_per_layer == 0; with gdn2_per_layer=2 => 9 GDN-2 (even idx) + 9 CausalSelfAttention (odd idx). CausalSelfAttention forces sliding window via flash_attn window_size=(local_window-1,0)=(2047,0) => no global attention. head_size=n_embd/n_head=128; n_query_groups defaults to n_head=18 (MHA)."
   },
   {
    "url": "https://github.com/NVlabs/GatedDeltaNet-2/blob/main/scripts/tsz1024x4k_100B_swa_gdn2.sh",
    "supports": "Official training script uses model_name='swa_gdn2_1.3B', train_config tsz1024x4k_100B (seq 4K, 100B tokens), LR 4e-4, micro_batch_size 4, FineWeb-Edu data."
   },
   {
    "url": "https://github.com/NVlabs/GatedDeltaNet-2/blob/main/README.md",
    "supports": "Hybrid (+ SWA) benchmark table: WikiText 15.62, LAMBADA ppl 10.43 / acc 50.90, commonsense avg 53.97 (vs Transformer 50.86); RULER S-NIAH-2@4K 57.9 / S-NIAH-3@2K 99.0 / MK-NIAH-1@4K 48.0; real-world retrieval avg 42.28; hybrid uses 2K sliding-window attention; near-flat H100 throughput."
   },
   {
    "url": "https://arxiv.org/abs/2605.22791",
    "supports": "Paper introduces hybrid (+SWA) variant alongside recurrent-only; repeated cell of GDN-2, MLP, SWA, MLP; 1.3B/100B FineWeb-Edu; channel-wise erase/write gates; authors Hatamizadeh, Choi, Kautz; arXiv 2605.22791 (2026-05)."
   }
  ],
  "year_dec": 2026.375
 },
 {
  "name": "GoldFinch 1.5B (GOLD + Finch-C2)",
  "organization": "RWKV / Recursal AI (with EleutherAI collaborators)",
  "release_date": "2024-07",
  "family_type": "hybrid-layerwise",
  "state_mechanism": "Layer-wise hybrid: lower 2/3 of layers are Finch-C2 (enhanced RWKV-6, a linear-attention/RNN-style time-mixing block with matrix-valued recurrent state); upper 1/3 are GOLD full softmax-attention layers. The novel TokenCat mechanism produces a single GLOBAL compressed key cache (shared across ALL GOLD layers, not per-layer): a compressed key of size d_model/16 per token is concatenated with the original input token embedding and multiplied by a global learned matrix to reconstruct per-layer keys; values are similarly reconstructable. Because the cache is global and shared, KV memory does NOT scale with the number of attention layers (Theta(1) in n_layer for the stored cache, vs Theta(2*d_model*n_layer) for a vanilla transformer). Pre-fill is O(1) time per token (RNN-style) because the Finch-C2 stack generates the compressed cache without quadratic attention.",
  "rho": 0.3333,
  "total_layers": 24,
  "global_attention_layers": 8,
  "sliding_window_attention_layers": 0,
  "linear_or_ssm_layers": 16,
  "hidden_size": 2048,
  "kv_heads": 32,
  "head_dim": 64,
  "context_length": 4096,
  "param_count_B": 1.45,
  "kv_mem_method": "CRITICAL: GoldFinch does NOT use a standard per-layer KV cache, so the schema's default formula (2*global_layers*kv_heads*head_dim*2 bytes) does NOT apply to its actual stored cache. TokenCat stores ONE global compressed cache shared across all 8 GOLD layers, sized 'd_model/16 per token plus the original input token indices' (paper Table 1: KV-cache entries = 1 + d_model/16). For d_model=2048: compressed keys = 2048/16 = 128 dims/token = 256 bytes (bf16) + ~2 bytes token index = ~258 bytes/token. Per 1M tokens: 258e6 / 1024^3 = ~0.240 GiB. I report this ACTUAL TokenCat figure (0.240 GiB/1M tok) as kv_mem_per_1M_GiB_bf16. For contrast, the naive schema formula applied to its 8 GOLD layers AS IF they kept independent full caches would be 2*8*32*64*2 = 65536 bytes/token = ~61.0 GiB/1M tok; this is the figure GoldFinch AVOIDS. The paper's own headline comparison (Table 1) is for a hypothetical 256k-ctx/32-layer/4096-dim config: GoldFinch 0.068 GB vs Llama2 128 GB (~1882x); cited 756-2550x range scales with layer count for 'common sizes'. confidence on the 0.240 GiB figure is high (direct from paper's d_model/16 formula); the 61.0 GiB contrast figure is a derived 'what-if'.",
  "kv_mem_per_1M_GiB_bf16": 0.24,
  "rho_note": "rho = 8 global softmax-attention (GOLD) layers / 24 total = 0.3333. All 8 attention layers are FULL unbounded softmax attention (no sliding window). However, due to TokenCat's GLOBAL shared compressed cache, the effective KV memory does NOT grow as Theta(rho * L * n_layer) like a normal hybrid — it grows only as Theta(L * d_model/16) regardless of how many GOLD layers there are. So rho overstates the memory burden for this model relative to a conventional layerwise hybrid.",
  "attention_pattern": "Stacked, not interleaved: 16 Finch-C2 (RWKV-6-C2 linear-attention/RNN) layers at the BOTTOM, then 8 GOLD full-softmax-attention layers STACKED on top. Controlled by inv_other_layer_ratio=3 (=> 2/3 first variety [Finch-C2], 1/3 second variety [GOLD]). GOLD layers use TokenCat-compressed/decompressed keys+values drawn from a single global compressed cache.",
  "kv_mem_per_1M_GiB_bf16_method_short": "TokenCat global compressed cache, d_model/16 per token",
  "global_attention_layers_note": "8 full softmax attention (GOLD) layers, but they share one global TokenCat-compressed KV cache rather than each storing a full Theta(L) cache.",
  "capability_notes": "1.5B-class models all trained on minipile for apples-to-apples ablation (so absolute downstream scores are LOW vs production models trained on trillions of tokens). Table 3 (paper, minipile-trained): LAMBADA perplexity GoldFinch 48.2 (vs Llama 71.7, Finch 81.9) — substantially better than both the pure transformer and pure RWKV baselines. PIQA 44.2% (Llama 43.0, Finch 42.8), HellaSwag 29.1% (Llama 26.3, Finch 24.3), Winogrande 63.4% (Llama 61.6, Finch 62.4), ARC-c 29.1% (Llama 28.1, Finch 28.7), ARC-e 50.2% (Llama 50.5, Finch 49.0). Associative recall: GoldFinch achieves PERFECT/near-perfect MQAR (Multi-Query Associative Recall) scores, matching full-attention transformers and far exceeding attention-free baselines (Finch/RWKV) — directly demonstrating that adding the small GOLD attention head-stack restores verbatim in-context recall that pure linear-attention models lack. No RULER or needle-in-haystack scores published; no MMLU reported (model too small / minipile training). These ablation results support the thesis that a compressive linear-attention base + a thin verbatim-attention cap recovers exact-recall capability.",
  "confidence": "high",
  "notes": "Released checkpoints live at HuggingFace recursal/GoldFinch-paper as raw RWKV-style .pth files (no config.json; hyperparameters are passed as CLI args and the folder name encodes them). Two folders: (1) L12-D768-ctx1024 (small ablation, 12 layers / 768 dim / 1024 ctx), (2) L24-D2048-ctx4096 (the 1.5B-class model: 24 layers / 2048 dim / 4096 ctx). The L24 folder contains four comparison checkpoints: goldfinch.pth (the GoldFinch hybrid), finch.pth (pure RWKV-6/Finch baseline), llama.pth (pure transformer baseline), and goldfinch_1to1compression.pth (a TokenCat variant with 1:1 instead of 16:1 key compression). Param count 1.45B. Apache 2.0. n_head=32 and head_dim=64 are derived from d_model=2048 with the paper's stated '32 heads' for the 2048-dim model (head_dim = 2048/32 = 64); GOLD uses standard multi-head attention (kv_heads = query heads = 32; no GQA stated). vocab_size NOT explicitly stated in paper for this model but RWKV World tokenizer is used (World tokenizer vocab = 65536, padded; commonly 65529 real tokens) — reported as null/low-confidence below since not confirmed in the config. Config YAML uses tmix='x060c2' (Finch-C2 = RWKV-6-C2) for the linear layers and tmix2='gold' for the attention layers. Note: an earlier web search suggested ctx_len 2048, but the actual released 1.5B checkpoint folder is ctx4096 — used 4096.",
  "param_count_B_note": "1.45B (paper text). '1.5B-class' in abstract.",
  "release_date_note": "arXiv v1 submitted 2024-07-16 (2407.12077).",
  "sources": [
   {
    "url": "https://arxiv.org/abs/2407.12077",
    "supports": "Title, organization (RWKV/Recursal AI), 1.5B parameter class, GOLD transformer on enhanced Finch (RWKV-6), 756-2550x KV-cache reduction vs traditional transformer, O(1)/linear pre-fill, Apache 2.0, release of weights+code, July 2024."
   },
   {
    "url": "https://arxiv.org/html/2407.12077v1/",
    "supports": "Layer composition: 24 total layers, lower 16 = Finch-C2 (linear), upper 8 = GOLD full softmax (2/3 + 1/3); d_model=2048; ctx; TokenCat compresses cache to 1/16 d_model per token PLUS original input token indices instead of 2*d_model*n_layer; single GLOBAL (not per-layer) learned matrix => cache does not scale with n_layer; Table 1 KV-cache 0.068GB vs Llama2 128GB at 256k/32L/4096-dim (~1882x); 756-2550x range scales linearly with layer count; 32 heads (head_dim 64 implied); RWKV World tokenizer; Table 3 downstream evals (LAMBADA ppl 48.2, PIQA 44.2, HellaSwag 29.1, Winogrande 63.4, ARC-c 29.1, ARC-e 50.2); perfect MQAR associative recall; param count 1.45B."
   },
   {
    "url": "https://huggingface.co/recursal/GoldFinch-paper/tree/main/L24-D2048-ctx4096",
    "supports": "Released 1.5B checkpoint folder name encodes L24 (24 layers), D2048 (hidden 2048), ctx4096 (context length 4096); contains goldfinch.pth, finch.pth, llama.pth, goldfinch_1to1compression.pth; bf16 storage."
   },
   {
    "url": "https://huggingface.co/recursal/GoldFinch-paper",
    "supports": "Checkpoints for small-scale ablations and 1.5B-class models, all trained on minipile; Apache 2.0; links to GitHub and arXiv 2407.12077."
   },
   {
    "url": "https://github.com/recursal/GoldFinch-paper",
    "supports": "Config system with tmix='x060c2' (Finch-C2/RWKV-6-C2) and tmix2='gold'; inv_other_layer_ratio=3 controls 2/3 first-variety (Finch-C2) + 1/3 second-variety (GOLD) layer mix; CLI args --model.n_layer etc."
   }
  ],
  "year_dec": 2024.5416666666667
 }
]

==> anc/census_data_postreg.json <==
{
  "_comment": "POST-REGISTRATION census additions. The registered census (census_data.json, N=140, freeze 2026-05) is immutable; every statistic in the paper's Section R1 and its figures is computed from that file alone. Rows here were released AFTER the first public version of the paper (arXiv v1, 2026-07-14) and are reported separately in the paper's postscript. Consumed only by experiments/census_postreg.py.",
  "census_freeze": "2026-05",
  "first_public_version": "2026-07-14",
  "models": [
    {
      "name": "Kimi-K3",
      "organization": "Moonshot AI (Kimi Team)",
      "release_date": "2026-07",
      "post_registration": true,
      "family_type": "hybrid-layerwise",
      "state_mechanism": "Layerwise hybrid: Kimi Delta Attention (KDA) linear-attention layers (fixed-size matrix-valued recurrent state, head_dim=128, num_heads=96, short conv kernel 4) interleaved with gated Multi-head Latent Attention global layers (mla_use_nope=true, mla_use_output_gate=true). Attention Residuals (attn_res_block_size=12) additionally let layers read earlier layers' residual streams through an attention score (a depth-axis channel, outside this census's sequence-axis rho). LatentMoE FFN: 896 routed experts, 16 active per token, 2 shared.",
      "rho": 0.2581,
      "confidence": "high",
      "total_layers": 93,
      "global_attention_layers": 24,
      "sliding_window_attention_layers": 0,
      "linear_or_ssm_layers": 69,
      "attention_pattern": "93-layer stack. config.json linear_attn_config gives full_attn_layers=[4,8,...,88,92,93] (24 gated-MLA layers: every 4th layer plus the final layer) and kda_layers (69 KDA linear layers). Same every-fourth-plus-final-layer pattern as Kimi-Linear-48B (7/27=0.259): the headline design ratio is 3:1 KDA:MLA, the realized count is 69:24 = 2.875:1. rho = 24/93 = 0.258, marginally above the literal [1/12,1/4] band edge, at the 2026 modal value ~1/4.",
      "kv_heads": 96,
      "hidden_size": 7168,
      "context_length": 1048576,
      "param_count_B": 2800,
      "active_param_count_B": 104,
      "kv_mem_method": "Theta(L) cache only at the 24 gated-MLA layers; the 69 KDA layers carry O(1) state. mla_use_nope=true, so per-token cache is the 512-dim compressed latent only (kv_lora_rank=512; no decoupled RoPE key cached, rope disabled / NoPE). KV bytes/token = 24 * 512 * 2 (bf16) = 24576 B; per 1M tokens = 24576e6/1024^3 = 22.89 GiB. Equal to Qwen3-Next-80B's 22.89 and ~13x under dense Llama-3.1-70B (305.18).",
      "kv_mem_per_1M_GiB_bf16": 22.89,
      "capability_notes": "2.8T total / 104B activated (LatentMoE 16-of-896 + 2 shared). 1M-token context window (max_position_embeddings=1048576), NoPE. Technical report (arXiv:2607.24653) reports frontier-level long-horizon coding/agentic/knowledge/reasoning/vision performance, ~2.5x scaling-efficiency improvement over Kimi K2, while trailing the strongest proprietary models. Long-context retrieval scores deferred to the next registered census revision pending primary-source verification of the evaluation protocol.",
      "notes": "Largest open-weight release as of this revision. Timeline: announced 2026-07-16, weights + config.json public 2026-07-26 (both after the paper's first public version, 2026-07-14, and after the census freeze, 2026-05). Same-vendor structural lineage: Kimi-Linear-48B (2025-10, rho=7/27=0.259, KDA+MLA NoPE) scaled ~58x in total parameters with the access structure unchanged. q_lora_rank=1536, qk_nope_head_dim=128, qk_rope_head_dim=64 (unused for cache under NoPE), v_head_dim=128, vocab 163840.",
      "sources": [
        {
          "url": "https://huggingface.co/moonshotai/Kimi-K3/raw/main/config.json",
          "supports": "Gold config.json: num_hidden_layers=93; linear_attn_config full_attn_layers (24 layers: every 4th + layer 93) and kda_layers (69 layers, head_dim=128, num_heads=96); kv_lora_rank=512, mla_use_nope=true, mla_use_output_gate=true, q_lora_rank=1536, qk_nope=128, qk_rope=64, v_head_dim=128; num_experts=896, num_experts_per_token=16, num_shared_experts=2; attn_res_block_size=12; max_position_embeddings=1048576; hidden_size=7168; vocab_size=163840."
        },
        {
          "url": "https://arxiv.org/abs/2607.24653",
          "supports": "Kimi K3 technical report: 2.8T-parameter MoE with 104B activated; Kimi Delta Attention and Attention Residuals; LatentMoE activating 16 of 896 routed experts; 1M-token context; ~2.5x scaling-efficiency improvement over K2; trails strongest proprietary models overall."
        }
      ],
      "year_dec": 2026.5416666666667
    },
    {
      "name": "Qwen3.8-Max (preview)",
      "organization": "Alibaba (Qwen Team)",
      "release_date": "2026-07",
      "post_registration": true,
      "family_type": "undisclosed",
      "state_mechanism": "UNDISCLOSED at this revision. 2.4T-parameter sparse-MoE flagship previewed 2026-07-19 (WAIC, Shanghai); attention layout, active parameter count, and layer map not published. Lineage: Qwen3-Next-80B (GDN 3:1 hybrid, rho=0.25 in the registered census) and the Qwen3.5 family (gated-DeltaNet hybrids at exactly rho=1/4).",
      "rho": null,
      "confidence": "undisclosed",
      "context_length": null,
      "param_count_B": 2400,
      "notes": "FORWARD PREDICTION registered in the paper's postscript (arXiv v2, before architecture disclosure), two-part. PRIMARY: the disclosed architecture will hold a scalable global index channel at minority share (0 < rho < 1/2); a pure-state or SWA-only disclosure at this scale falsifies the band's steady-state prediction at the frontier. SHARP: rho in [1/12, 1/4] up to the final-layer counting convention (rho <= 1/4 + 1/L_total, the convention that places Kimi-K3 at 0.258 and Kimi-Linear at 0.259), point value rho ~= 1/4.",
      "sources": [
        {
          "url": "https://kie.ai/blog/what-is-qwen3-8-max",
          "supports": "2.4T-parameter MoE; previewed 2026-07-19 at WAIC; active-parameter and architecture details undisclosed; preview access via Token Plan/Qoder."
        }
      ],
      "year_dec": 2026.5416666666667
    }
  ]
}


==> anc/census_frontier.py <==
"""Reproducible census statistics for R1 (Section 4.1 / Appendix census).

Recomputes, from the single source of truth figs_en/census_data.json:
  (1) the full-set statistics over all hybrids with rho in (0,1)  -- the headline R1 numbers;
  (2) the enrichment ratios against three nulls (uniform / design-menu / scale-invariant);
  (3) a PRODUCTION-FRONTIER subset under an explicit, inspectable rule, with the exact
      resulting median / sd / in-band fraction.

The frontier rule is stated mechanically so the subset is reproducible rather than
hand-curated. It matches the paper's prose exclusions ("excluding distillation-ablation
sweeps and small edge models"):
  - distillation conversions: Transformer->SSM distillations (name contains InLlama /
    -distill / Mamba-Llama, plus the academic conversions M1 and Hybrid-Phi-Mamba);
  - on-device edge line: Liquid AI LFM2 / LFM2.5 family.
Single-shared-cache production designs (YOCO, SambaY, Nemotron-H) are KEPT: they are
production models that retain genuine global access, merely below-band.

Usage:  python census_frontier.py
"""
import json
import os
import re
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))


def _find(fname):
    # supports the three shipped layouts: paper tree (experiments/ next to
    # figs_en/), the public repo (figs_en/ inside the repo root), and the
    # flat arXiv ancillary-file directory (data next to the script)
    for rel in (fname, os.path.join("figs_en", fname), os.path.join("..", "figs_en", fname)):
        p = os.path.join(HERE, rel)
        if os.path.exists(p):
            return p
    raise FileNotFoundError(fname)


CENSUS = _find("census_data.json")
BAND = (1.0 / 12.0, 1.0 / 4.0)


def load_hybrids():
    d = json.load(open(CENSUS))
    recs = d if isinstance(d, list) else list(d.values())
    return [r for r in recs if r.get("rho") not in (None, "") and 0 < float(r["rho"]) < 1]


def in_band(x):
    return BAND[0] <= x <= BAND[1]


def is_distillation(r):
    n = r.get("name", "")
    return bool(re.search(r"InLlama|-distill|Mamba-?Llama|Mamba2-Llama|^M1-|Hybrid-Phi-Mamba",
                          n, re.I))


def is_edge(r):
    n, org = r.get("name", ""), r.get("organization", "")
    return n.startswith("LFM2") or "Liquid AI" in org


def stats(rhos, label):
    a = np.asarray(rhos, float)
    frac = np.mean([in_band(x) for x in a])
    print(f"[{label}]  n={len(a)}  mean={a.mean():.4f}  median={np.median(a):.4f}  "
          f"sd_pop={a.std():.4f}  range=[{a.min():.4f},{a.max():.4f}]  "
          f"in-band={frac:.4f} ({int(round(frac*len(a)))}/{len(a)})")
    return dict(n=len(a), mean=float(a.mean()), median=float(np.median(a)),
                sd=float(a.std()), lo=float(a.min()), hi=float(a.max()), in_band=float(frac))


def enrichments(full):
    """Enrichment of the in-band fraction over three nulls."""
    band_w = BAND[1] - BAND[0]                       # 1/6 of the (0,1) axis
    f = full["in_band"]
    # uniform null on (0,1)
    uni = f / band_w
    # design-menu null: uniform over reduced fractions p/q with q<=Q
    from math import gcd
    def menu(Q):  # uniform over *reduced* fractions p/q, gcd(p,q)=1, q<=Q
        fr = {p / q for q in range(2, Q + 1) for p in range(1, q) if gcd(p, q) == 1}
        m = np.mean([in_band(x) for x in fr])
        return f / m
    # scale-invariant (log-uniform) null on the observed hybrid range
    lo, hi = full["lo"], full["hi"]
    li = (np.log(BAND[1]) - np.log(BAND[0])) / (np.log(hi) - np.log(lo))
    print(f"enrichment vs uniform null            : {uni:.2f}x")
    print(f"enrichment vs design-menu null (q<=12): {menu(12):.2f}x")
    print(f"enrichment vs design-menu null (q<=32): {menu(32):.2f}x")
    print(f"enrichment vs scale-invariant null    : {f/li:.2f}x  (null mass {li:.3f})")


def main():
    hy = load_hybrids()
    rhos = [float(r["rho"]) for r in hy]
    print("=" * 78)
    full = stats(rhos, "ALL hybrids rho in (0,1)")
    enrichments(full)
    print("=" * 78)

    dropped_d = [r["name"] for r in hy if is_distillation(r)]
    dropped_e = [r["name"] for r in hy if is_edge(r) and not is_distillation(r)]
    frontier = [float(r["rho"]) for r in hy
                if not is_distillation(r) and not is_edge(r)]
    print(f"dropped as distillation conversions ({len(dropped_d)}): {dropped_d}")
    print(f"dropped as edge line ({len(dropped_e)}): {dropped_e}")
    stats(frontier, "PRODUCTION-FRONTIER subset")
    print("=" * 78)

    # per-cohort dispersion by release year
    print("per-cohort dispersion (population sd of rho by year):")
    for yr in (2024, 2025, 2026):
        c = [float(r["rho"]) for r in hy
             if int(float(r.get("year_dec", 0))) == yr]
        if c:
            print(f"  {yr}: n={len(c)}  sd={np.std(c):.4f}")


if __name__ == "__main__":
    main()


==> anc/census_postreg.py <==
"""Post-registration census addendum (paper postscript; CPU-only).

The registered census (figs_en/census_data.json, N=140, freeze 2026-05) is immutable:
every R1 statistic and census figure in the paper is computed from it alone, by
census_frontier.py. This script handles releases that appeared AFTER the first public
version of the paper (arXiv v1, 2026-07-14), listed in figs_en/census_data_postreg.json,
and reports:

  (1) the frozen 2026-cohort dispersion, unchanged (audit that the freeze holds);
  (2) the same statistics WITH the post-registration rows, clearly labeled;
  (3) an arithmetic audit of the Kimi-K3 row against its config.json-derived fields
      (rho = global/total layers; KV GiB per 1M tokens from the NoPE-MLA latent).

Usage:  python census_postreg.py
"""
import json
import os

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))


def _find(fname):
    # supports the three shipped layouts: paper tree (experiments/ next to
    # figs_en/), the public repo (figs_en/ inside the repo root), and the
    # flat arXiv ancillary-file directory (data next to the script)
    for rel in (fname, os.path.join("figs_en", fname), os.path.join("..", "figs_en", fname)):
        p = os.path.join(HERE, rel)
        if os.path.exists(p):
            return p
    raise FileNotFoundError(fname)


CENSUS = _find("census_data.json")
POSTREG = _find("census_data_postreg.json")
BAND = (1 / 12, 1 / 4)


def hybrids(rows):
    return [r for r in rows if r.get("rho") not in (None, "") and 0 < float(r["rho"]) < 1]


def cohort(rows, year):
    return [float(r["rho"]) for r in rows if str(r.get("release_date", "")).startswith(year)]


def sd_pop(x):
    return float(np.std(np.asarray(x)))


def main():
    frozen = hybrids(json.load(open(CENSUS)))
    post = json.load(open(POSTREG))["models"]
    post_h = hybrids(post)

    print("=" * 74)
    print("FROZEN census (registered, N=%d hybrid rows) -- must match the paper:" % len(frozen))
    for y in ("2024", "2025", "2026"):
        c = cohort(frozen, y)
        print(f"  {y}: n={len(c)}  sd_pop={sd_pop(c):.4f}  median={np.median(c):.4f}")

    print("=" * 74)
    print("POST-REGISTRATION additions (released after arXiv v1 2026-07-14):")
    for r in post:
        rho = r.get("rho")
        print(f"  {r['name']:26s} rho={rho if rho is not None else 'UNDISCLOSED'}"
              f"  ({r['organization']}, {r['release_date']})")

    c26 = cohort(frozen, "2026")
    c26p = c26 + [float(r["rho"]) for r in post_h if str(r["release_date"]).startswith("2026")]
    print("-" * 74)
    print(f"  2026 cohort WITH post-reg rows: n={len(c26p)}  sd_pop={sd_pop(c26p):.4f}"
          f"  median={np.median(c26p):.4f}   (frozen: n={len(c26)}, sd={sd_pop(c26):.4f})")
    inb = [x for x in c26p if BAND[0] <= x <= BAND[1]]
    near = [x for x in c26p if x <= BAND[1] + 0.01]
    print(f"  in literal band [{BAND[0]:.4f},{BAND[1]:.4f}]: {len(inb)}/{len(c26p)}"
          f";  within 0.01 of band: {len(near)}/{len(c26p)}")

    print("=" * 74)
    print("Kimi-K3 arithmetic audit (config.json-derived):")
    k3 = next(r for r in post if r["name"] == "Kimi-K3")
    rho = k3["global_attention_layers"] / k3["total_layers"]
    kv_bytes = k3["global_attention_layers"] * 512 * 2      # NoPE MLA: latent-only, bf16
    kv_gib = kv_bytes * 1e6 / 1024 ** 3
    ok_rho = abs(rho - k3["rho"]) < 5e-4
    ok_kv = abs(kv_gib - k3["kv_mem_per_1M_GiB_bf16"]) < 0.01
    print(f"  rho = 24/93 = {rho:.4f}  (row: {k3['rho']})   {'OK' if ok_rho else 'MISMATCH'}")
    print(f"  KV  = 24*512*2 B/tok -> {kv_gib:.2f} GiB/1M  (row: {k3['kv_mem_per_1M_GiB_bf16']})"
          f"   {'OK' if ok_kv else 'MISMATCH'}")
    assert ok_rho and ok_kv


if __name__ == "__main__":
    main()


==> anc/expA_partial_correlation.py <==
"""Exp A (dissociation), A-iv: partial correlation controlling for scale.

The paper reports that the positive association between cross-family representational
alignment and the absolute retrieval gap is NOT a scale artifact: controlling for the pair's
log geometric-mean parameter count, the partial Spearman correlation stays positive
(+0.30, p=0.009). This script re-derives that number from the shipped results so the claim is
auditable (it was previously computed only in an ephemeral working directory).

Method (identical pair set to expA_dissociation/plot_a.py, panel (d)):
  - cross-family pairs only, at L=896, cell N16_d0.1;
  - x = mutual k-NN alignment (results/expA/a2_alignment.json);
  - y = |retrieval-accuracy gap| between the two models in the pair;
  - z = log of the geometric-mean parameter count of the pair (the scale control);
  - partial Spearman = Pearson correlation of the rank-residuals of x and y after
    (linearly) regressing each on rank(z).

Usage:  python expA_partial_correlation.py
"""
import json
import os
import sys

import numpy as np
from scipy import stats

HERE = os.path.dirname(__file__)
sys.path.insert(0, os.path.join(HERE, "expA_dissociation"))
from plot_a import PARAMS, family, load_a1  # noqa: E402  (paper's own helpers)

ALIGN = os.path.join(HERE, "results", "expA", "a2_alignment.json")
LENGTH = 896
CELL = "N16_d0.1"


def partial_spearman(x, y, z):
    """Spearman partial correlation of x,y controlling z: correlate the residuals of the
    rank-transformed variables after regressing rank(x),rank(y) on rank(z)."""
    rx, ry, rz = (stats.rankdata(v) for v in (x, y, z))

    def resid(a, b):
        slope, intercept = np.polyfit(b, a, 1)
        return a - (slope * b + intercept)

    r, p = stats.pearsonr(resid(rx, rz), resid(ry, rz))
    return r, p


def main():
    aln = json.load(open(ALIGN))["pairs"]
    a1 = load_a1(LENGTH)
    x, y, z = [], [], []
    for key, v in aln.items():
        a, b = key.split("__")
        if family(a) == family(b):          # cross-family only
            continue
        if a not in a1 or b not in a1:
            continue
        gap = abs(a1[a][CELL]["acc"] - a1[b][CELL]["acc"])
        x.append(v["mutual_knn"])
        y.append(gap)
        z.append(np.log(PARAMS[a] * PARAMS[b]) / 2.0)   # log geometric-mean params
    x, y, z = map(np.asarray, (x, y, z))

    r0, p0 = stats.spearmanr(x, y)
    rp, pp = partial_spearman(x, y, z)
    print(f"n cross-family pairs (L={LENGTH}, cell {CELL}): {len(x)}")
    print(f"zero-order Spearman(alignment, |gap|)        : {r0:+.3f}  (p={p0:.2e})")
    print(f"partial Spearman | log geo-mean params        : {rp:+.3f}  (p={pp:.3f})")
    print("paper claims: zero-order +0.48 (p<1e-4); partial +0.30 (p=0.009)")


if __name__ == "__main__":
    main()


==> anc/measure_collisions.py <==
"""Exploratory (post-hoc, NOT pre-registered) first measurement of the write-time
key-separability protocol proposed in the paper's call to action (Assumption 1
naturalness, Limitation iii).

Operationalization (surface-form proxy, v1):
  - A "window" is one write context: a Pile document (natural text) or a Python
    source file (code corpus).
  - Keys per window:
      * text entities : capitalized 1-4 word spans (len>=4, not sentence-initial)
      * numeric IDs   : \\d{4,}
      * code idents   : ast-extracted def/class/assignment names (len>=4)
  - Near-collision between two DISTINCT keys in the same window:
      * strings   : character-trigram Jaccard >= 0.5
      * numeric   : same length and Hamming distance <= 1
  - Collision rate = fraction of distinct keys with >=1 near-neighbor in-window;
    separable fraction = 1 - collision rate.
  Caveats (stated in the paper): surface-form separability is a first-order proxy;
  it sees neither semantic aliasing (different surface, same referent) nor
  ambiguity (same surface, different referent). Exact-duplicate mentions are not
  counted as collisions (re-mentioning one entity is not a distinct binding).

Usage: python measure_collisions.py --out results.json
"""
import argparse, ast, glob, json, os, re, sys
import numpy as np

CAP = re.compile(r"(?<![.!?]\s)(?<!^)\b([A-Z][a-z]{1,}(?:\s+[A-Z][a-z]{1,}){0,3})\b")
NUM = re.compile(r"\b\d{4,}\b")


def trigrams(s):
    s = s.lower()
    return {s[i:i + 3] for i in range(len(s) - 2)} if len(s) >= 3 else {s}


def jaccard(a, b):
    return len(a & b) / len(a | b)


MAX_KEYS = 1000  # per-window cap (uniform random sample, fixed seed)
_rng = np.random.default_rng(1234)


def near_string(keys):
    """Fraction of distinct keys with a trigram-Jaccard>=0.5 neighbor in-window.
    Exact within the (possibly capped) window, via an inverted trigram index:
    shared-trigram counts give |A∩B| directly, so Jaccard = c/(|A|+|B|-c)."""
    ks = list(keys)
    if len(ks) > MAX_KEYS:
        ks = list(_rng.choice(ks, MAX_KEYS, replace=False))
    grams = [trigrams(k) for k in ks]
    posting = {}
    for i, g in enumerate(grams):
        for t in g:
            posting.setdefault(t, []).append(i)
    hit = np.zeros(len(ks), bool)
    for i, g in enumerate(grams):
        shared = {}
        for t in g:
            for j in posting[t]:
                if j > i:
                    shared[j] = shared.get(j, 0) + 1
        for j, c in shared.items():
            if c / (len(g) + len(grams[j]) - c) >= 0.5:
                hit[i] = hit[j] = True
    return hit


def near_numeric(keys):
    ks = list(keys)
    hit = np.zeros(len(ks), bool)
    by_len = {}
    for i, k in enumerate(ks):
        by_len.setdefault(len(k), []).append(i)
    for idxs in by_len.values():
        for a in range(len(idxs)):
            for b in range(a + 1, len(idxs)):
                i, j = idxs[a], idxs[b]
                if sum(x != y for x, y in zip(ks[i], ks[j])) <= 1:
                    hit[i] = hit[j] = True
    return hit


def stats_for(windows, near_fn):
    """windows: list of sets of distinct keys."""
    per_key_hits, n_keys, per_win = 0, 0, []
    sizes = []
    for keys in windows:
        if len(keys) < 2:
            continue
        hit = near_fn(keys)
        per_key_hits += int(hit.sum())
        n_keys += len(keys)
        per_win.append(hit.mean())
        sizes.append(len(keys))
    return dict(n_windows=len(per_win),
                mean_keys_per_window=float(np.mean(sizes)),
                collision_rate=per_key_hits / max(n_keys, 1),
                separable_fraction=1 - per_key_hits / max(n_keys, 1),
                per_window_mean_rate=float(np.mean(per_win)))


def text_windows(docs, pool=1):
    ents, nums = [], []
    buf_e, buf_n = set(), set()
    for i, t in enumerate(docs):
        buf_e |= {m.group(1) for m in CAP.finditer(t) if len(m.group(1)) >= 4}
        buf_n |= set(NUM.findall(t))
        if (i + 1) % pool == 0:
            ents.append(buf_e); nums.append(buf_n)
            buf_e, buf_n = set(), set()
    return ents, nums


def code_windows(files, pool=1):
    wins, buf = [], set()
    for i, f in enumerate(files):
        try:
            src = open(f, encoding='utf-8', errors='ignore').read()
            tree = ast.parse(src)
        except Exception:
            continue
        names = set()
        for node in ast.walk(tree):
            if isinstance(node, (ast.FunctionDef, ast.AsyncFunctionDef, ast.ClassDef)):
                names.add(node.name)
            elif isinstance(node, ast.Assign):
                for t in node.targets:
                    if isinstance(t, ast.Name):
                        names.add(t.id)
        buf |= {n for n in names if len(n) >= 4 and not n.startswith('__')}
        if (i + 1) % pool == 0:
            wins.append(buf); buf = set()
    return wins


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--out', default='results_collisions.json')
    ap.add_argument('--n_docs', type=int, default=10000)
    ap.add_argument('--n_files', type=int, default=3000)
    args = ap.parse_args()

    from datasets import load_dataset
    docs = [r['text'] for r in load_dataset('NeelNanda/pile-10k', split='train')][:args.n_docs]

    import numpy as _np, scipy as _sp
    roots = [os.path.dirname(_np.__file__), os.path.dirname(_sp.__file__)]
    files = sorted(f for r in roots for f in glob.glob(os.path.join(r, '**/*.py'), recursive=True))
    rng = np.random.default_rng(0)
    files = list(rng.permutation(files))[:args.n_files]

    out = {'corpus': {'text': 'NeelNanda/pile-10k (the Exp A snippet source)',
                      'code': f'{len(files)} .py files from numpy+scipy source trees'},
           'params': {'jaccard_threshold': 0.5, 'max_keys_per_window': MAX_KEYS}}
    for pool, tag in [(1, 'doc'), (8, '8doc')]:
        ents, nums = text_windows(docs, pool)
        out[f'text_entities_{tag}'] = stats_for(ents, near_string)
        print(f'done text_entities_{tag}', flush=True)
        out[f'text_numeric_ids_{tag}'] = stats_for(nums, near_numeric)
        print(f'done text_numeric_ids_{tag}', flush=True)
    for pool, tag in [(1, 'file'), (8, '8file')]:
        wins = code_windows(files, pool)
        out[f'code_identifiers_{tag}'] = stats_for(wins, near_string)
        print(f'done code_identifiers_{tag}', flush=True)

    json.dump(out, open(args.out, 'w'), indent=1)
    print(json.dumps(out, indent=1))


if __name__ == '__main__':
    main()

